High-Precision Approximation of Riemann Zeros via the Truncated Weil Form

The Connes-van Suijlekom truncated Weil quadratic form, indexed by a cutoff $c$ (controlling the primes $p\leq c$ in the operator), has a ground state whose Fourier-Mellin zeros provably lie on the critical line; whether they converge to the Riemann zeros as $c\to\infty$ is open (Connes 2026; Connes-Consani-Moscovici 2025). We present, to our knowledge, the first public implementation of the CvS Galerkin matrix at sixteen cutoffs ($c=13$ through $67$, plus $c=100$). Across $c=13$--$67$ at $N=100$, the first-zero error $|\gamma_1-\gamma_1^{\mathrm{Riemann}}|$ shrinks monotonically from $\sim 2\times 10^{-55}$ to $\sim 1.5\times 10^{-168}$ (113-OOM across fifteen cutoffs). The smallest-positive even-sector eigenvalue reaches $\sim 10^{-334}$ at $c=100$, $N=250$ (275-OOM span), whose eigenvector recovers $\gamma_1,\ldots,\gamma_{10}$ to 307-329 matching digits. Under the unitary equivalence with CCM 2025 Lemma 5.1, each $\gamma_k$ is (modulo a hypothesis-status caveat at $c=100$) an eigenvalue of the CCM rank-one operator $D_{\log}^{(\lambda,N)}$. Aitken-$\Delta^2$ on the $c=100$ $N$-sweep gives $\log_{10}|\lambda_\infty^{\mathrm{even}}|\approx -536.76$ and $-533.70$, approaching the Connes 2026 Section 6.4 heuristic continuum prediction ($\approx -530.38$) monotonically in $N$. The empirical fit $|\log_{10}\lambda_{\min}|\approx 13.24\,c^{0.634}$ on $c\leq 67$, $N=100$ is a finite-$N$ rate, falsified at $c=100, N=200$ by 49 OOM. At $c=100$ the raw spectrum carries a small block of negative-sign eigenvalues at the finite archimedean cutoff $T=800$; these are an artifact of that cutoff and absent once $T$ is increased, so the smallest-positive even-sector eigenvalue is the genuine smallest one (continuum positivity of $QW_\lambda$ is RH-equivalent and is not assumed at $\lambda=\sqrt{100}$). We make no claim of proof.

==> anc/A_extended_c_sweep.py <==
"""
A_extended_c_sweep.py — 15-cutoff c-sweep at T=800 (paper Section 5,
Table 3).

Thin wrapper around connes_cvs.sweep.run_sweep with the cutoff/precision
schedule used to produce data/sweep_15cutoff/results_15pt_T800.json:

  cutoffs:   c = 13, 14, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67
  basis:     N = 100
  archimedean: T = 800
  precision: dps = 150 for c <= 37, dps = 200 for c >= 41
             (the c >= 41 cells were re-run at the higher precision per
             the precision-floor discussion in paper Section 7)

Wall-clock on Apple M2 Max, 12 workers, with python-flint installed:
about 2-3 minutes per cell at dps=150 and 4-6 minutes per cell at
dps=200, total roughly 60 minutes for the full 15-cutoff sweep.

Reproduction:
    pip install connes-cvs python-flint gmpy2
    python A_extended_c_sweep.py             # full 15-cutoff sweep
    python A_extended_c_sweep.py --cutoffs 13 23 29   # subset

Output: results_a_sweep/results_c{c}.json + an aggregate
results_a_sweep/results_A_sweep.json, in a directory next to this script.
"""
from __future__ import annotations

import argparse
import json
import os
import time

from connes_cvs.sweep import run_sweep


HERE = os.path.dirname(os.path.abspath(__file__))
OUT_DIR = os.path.join(HERE, "results_a_sweep")

DEFAULT_CUTOFFS = [13, 14, 17, 19, 23, 29, 31, 37,
                   41, 43, 47, 53, 59, 61, 67]
DPS_BREAK = 38  # c >= 41 uses dps=200; c <= 37 uses dps=150


def main() -> None:
    ap = argparse.ArgumentParser(description="15-cutoff c-sweep (paper §5)")
    ap.add_argument("--cutoffs", nargs="+", type=int, default=DEFAULT_CUTOFFS,
                    help="cutoffs to run (default: 15-cutoff sweep)")
    ap.add_argument("--N", type=int, default=100, help="basis half-size")
    ap.add_argument("--T", type=int, default=800, help="archimedean truncation")
    ap.add_argument("--workers", type=int, default=None,
                    help="worker count (default: cpu_count)")
    args = ap.parse_args()

    os.makedirs(OUT_DIR, exist_ok=True)
    aggregate = []
    t0 = time.time()
    for c in args.cutoffs:
        dps = 150 if c <= DPS_BREAK else 200
        print(f"=== c={c}, N={args.N}, T={args.T}, dps={dps} ===", flush=True)
        results = run_sweep([c], N=args.N, T=args.T, dps=dps,
                            workers=args.workers)
        r = results[c]
        record = {
            "cutoff": c, "N": args.N, "T": args.T, "dps": dps,
            "lambda_even": str(r["lambda_min"]),
            "gamma_1_abs_error": (str(r["gamma1_error"])
                                  if r["gamma1_error"] is not None else None),
            "wall_time_sec": r["wall_time"],
        }
        aggregate.append(record)
        out_path = os.path.join(OUT_DIR, f"results_c{c}.json")
        with open(out_path, "w") as f:
            json.dump(record, f, indent=2)
        print(f"  saved {out_path}", flush=True)

    final = {
        "description": ("Extended c-sweep at T=800; dps=150 for c<=37, "
                        "dps=200 for c>=41"),
        "cutoffs": args.cutoffs,
        "N": args.N,
        "T": args.T,
        "total_sec": time.time() - t0,
        "cells": aggregate,
    }
    final_path = os.path.join(OUT_DIR, "results_A_sweep.json")
    with open(final_path, "w") as f:
        json.dump(final, f, indent=2, default=str)
    print(f"\nFinal sweep saved to {final_path}")


if __name__ == "__main__":
    main()


==> anc/CHANGELOG.md <==
# Changelog

## 2026 August, second revision (this submission) - the c = 100 cutoff statement corrected

One statement is corrected and four references are upgraded. **No measured value
changes and no numerical-data file changes.**

- Section 6.6 said that increasing the archimedean cutoff to T = 1200 removes the
  c = 100 negative-sign block. It does not. At the cell the section reports,
  c = 100, N = 150, dps = 500, the five negatives at T = 800 are replaced at
  T = 1200 by three at entirely different magnitudes, log10|e| in
  {-71.73, -101.66, -176.21}; the count declines without reaching zero at any
  cutoff tested. The section now says so. The conclusion is unchanged and rests on
  the cutoff-free evaluation, whose interval LDL^T certificate leaves the even
  sector with no negative eigenvalues at N = 100, 150 and 200. Raised by M. Osman.
- Section 4: the domain of the Connes-van Suijlekom Proposition 4.1 function psi
  was written as Z -> R. The source states the defining integral without declaring
  a domain, and the same proposition differentiates psi, so the domain is R -> R.
- Section 10 records that the odd sector has since been probed independently by
  M. Osman, whose experiments have been reproduced here.
- Four references are upgraded from preprints to their published venues: Connes-van
  Suijlekom (Comm. Math. Phys. 406, art. 312, 2025); Connes-Consani (Selecta Math.
  27, art. 77, 2021); Connes-Consani-Moscovici, *Zeta spectral triples* (EMS Series
  of Lectures in Mathematics, 39-76, 2026); and Connes-Consani-Moscovici, *Zeta zeros
  and prolate wave operators* (Ann. Funct. Anal. 15, art. 87, 2024).
- The package-version note no longer names a single release, so it cannot go stale.

## 2026 August revision - the post-June corrections folded into the manuscript

This revision carries three corrections into the paper text: the two that Zenodo
Version 3.4 had recorded in `ERRATA.md` alongside an unchanged PDF, and one found
afterwards in a pre-submission audit of this manuscript. The Zenodo version
history below is included for reference.

- The Section 8.2 Paley-Wiener mechanism is **withdrawn**. The test pre-registered
  in Section 11 was executed at c = 23 on the N in {40, 60, 80} grid at dps = 150:
  s = 46.140, 46.031 and 45.934 at T = 400, 800 and 1600, so a fourfold increase in
  T moves the exponent by 0.206 where the proposed relation s = sigma_eff*T/(2*pi)
  requires proportionality. The constant A = 0.432 has no meaning as derived. The
  section also now records a second defect in the original argument: it placed the
  Galerkin interval at [0, T], whereas the form acts on [0, L] with L = log c and T
  bounds the archimedean integral only. The empirical fit s(c) ~ 55 log c - 128 is a
  fit rather than a consequence of the mechanism and is unaffected. The caption of
  Table 14 now states its cutoff, T = 400. The three-cutoff test was first carried
  out by M. Osman and reproduced independently here.
- The c = 67 matching-digit count is 167, not 168, under the paper's own definition.
- Two summary digit-increment ranges in Section 6.5 are corrected to 93-117 and
  181-203, from 95-115 and 179-201. The per-gamma_k counts these are differences of
  are unchanged.

Two further updates of record, neither a correction: the section formerly titled
"Absence of independent matching-digit reproductions" now records the reproductions
reported by five parties since the first version, and the code-availability section
notes connes-cvs 0.3.0 and its precision-safety changes.

**No measured value changes.** All numerical-data files are bit-identical to
Versions 3.3 and 3.4. That revision's Zenodo deposit is Version 3.6.

## Version 3.4 (2026-08-13) - errata-only deposit

Added the two 2026-08-12 entries to `ERRATA.md`; the manuscript PDF was
byte-identical to Version 3.3. Superseded by Version 3.5, which folds those
corrections into the manuscript text.

## Version 3.3 (2026-06-26) - correction: negative-sign blocks are a finite-cutoff artifact

The paper reported small blocks of negative-sign even-sector eigenvalues in
two places and interpreted them as features of the finite-N truncation: at
c=100 (abstract, §2.4, §6.6, the N-sweep table), attributed tentatively to
condition-driven sign loss; and for L(s, χ₃) at c=23, 29 (§8.10, and the
Future Directions section), read as a character-dependent positivity
breakdown. Both are
artifacts of the finite archimedean integration cutoff T, not features of the
operator: they are stable under increasing working precision but vanish once T
is increased (c=100 at T=800 is absent by T=1200; the χ₃ c=23 negative becomes
positive by T=800 and c=29 by T=1200), and cutoff-free the relevant even
sectors carry no negative eigenvalues. This corrects, and supersedes, the
"§6.6 Negative-sign eigenvalue disclosure" and §2.4 "hypothesis-status caveat"
items in the Version 3 entry below, and the χ₃ discussion in the paper. The
full statement is in `ERRATA.md`; the prompting and independent verification
are credited there to A. Connes, B. W. A. Silva, and R. Andrews.

No quantitative result changes: the smallest-positive branch is the genuine
smallest eigenvalue, and the γ_k extractions (307–329 matching digits at
c=100, N=250), the Aitken extrapolation, and all convergence data are
unaffected. Numerical-data files are bit-identical to Version 3.2 except that
the descriptive `notes` string in `results_c100_N150_T800_dps500_v020.json`
and an explanatory comment in `c100_experiment_optimized.py` were corrected to
the artifact framing (no numeric value changed); `ERRATA.md` is added. The
manuscript carries the same correction as a "Note added in revision."

## Version 3.2 (2026-05-13 evening) - title revision

Title shortened (no body changes) to "High-Precision Approximation of
Riemann Zeros via the Truncated Weil Form."  The paper body, all
numerical data, and all 26 ancillary files are bit-identical to
Version 3.1.

## Version 3.1 (2026-05-13 afternoon) - Acknowledgments revision

Acknowledgments-only revision: Nigel Higson (Penn State) added to the
Acknowledgments referral sentence.  The paper body and all numerical
data are bit-identical to Version 3.

## Version 3 (2026-05-13 morning) - relative to Version 2

This is a substantive content extension, not a correction document. Version 2's
13 corrections (basis attribution, arithmetic, wording) are preserved
verbatim from V2; the additions below sit on top of that foundation.

### New manuscript sections / content

- **§6 Out-of-sample empirical test at c = 100.** New four-point N-sweep
  N ∈ {100, 150, 200, 250} at dps = 500, plus a precision retest at
  N = 150, dps = 1000. Aitken-Δ² on the two consecutive overlapping
  triples yields log₁₀|λ_∞^even(c = 100)| ≈ −536.76 and ≈ −533.70,
  approaching the Connes 2026 §6.4 heuristic continuum prediction
  (≈ −530.38) monotonically with N. Gaps to the prediction: 6.39 and
  3.32 OOM respectively, out of |x_∞| ~ 530.
  Driving script: `c100_experiment_optimized.py`. Data:
  `results_c100_N{100,150,200,250}_T800_dps500_v020.json`
  + `results_c100_N150_T800_dps1000_v020.json`.

- **§6.5 γ_k extraction at 307–329 matching digits.** The first ten
  Riemann zeros are extracted from the smallest-positive even-sector
  eigenvector at c = 100, N = 250, dps = 500 to 307–329 matching digits;
  the N = 150, dps = 1000 retest reaches 219–242 digits.
  Data: `c100_N250_dps500_gamma_extraction.json`
  (detected and reference values stored to 400 significant digits) +
  `c100_N150_dps1000_gamma_extraction.json` +
  `c100_N150_dps500_gamma_extraction.json`.

- **§2.4 Spectral-triple recognition.** Under the unitary equivalence
  with Connes–Consani–Moscovici (2025) Lemma 5.1, the F_even test
  function coincides with ξ̂_N in CCM 2025 Theorem 1.1(iii); modulo
  the hypothesis-status caveat at c = 100 (Remark 2.1), every γ_k
  extraction is equivalently an eigenvalue of the rank-one perturbed
  scaling operator D_log^(λ, N) at λ = √c.

- **§6.6 Negative-sign eigenvalue disclosure.** [Corrected in Version 3.3
  above: these negatives are a finite archimedean-cutoff (T) artifact, not a
  feature of the operator; they vanish once T is increased. See `ERRATA.md`.
  The original Version 3 text is retained below for the record.] At c = 100,
  N ≥ 100 the raw matrix carries a small block of dps-stable negative-sign
  eigenvalues at log₁₀|e| ≈ {−40.66, −59.75, −96.75, −165.15, −223.69}
  (verified at dps ∈ {500, 1000}); we report the smallest-positive
  eigenvalue as the empirically distinguished positive branch.
  Data: `c100_full_spectrum_diagnosis.json`
  (all 151 eigenvalues with signs).

- **§6.7 Finite-N reframing.** The empirical
  | log₁₀ λ_min | ≈ 13.24 c^0.634 fit on c ≤ 67 at N = 100 is shown to
  be a finite-N rate, falsified at c = 100, N = 200 by 49 OOM in the
  direction of faster decay, and corroborated by a c = 67, N = 150
  rerun showing a 46 OOM drop versus the same-c, N = 100 datum.
  Data: `power_law_refit.json` +
  `results_c67_N150_T800_dps500_v020.json`.

- **Statement on use of AI tools.** Per the arXiv policy on authors'
  use of generative AI language tools, a methodology statement is
  included immediately before the Acknowledgments.

- **Acknowledgments.** Adds substantive acknowledgment of A. Connes
  (see paper §Acknowledgments for details), and of P. Molin,
  T. van Nuland, S. Boegli, K. Landsman for substantive correspondence.

### Bibliography (paper1_v3.bib)

- 14 entries, all cited. New entries since V2: Sliwinski 2026
  (arXiv:2601.12133), CCM prolate-wave-operators (arXiv:2310.18423),
  Babuska–Osborn handbook (eigenvalue problems), Davies–Plum and
  Levitin–Shargorodsky on spectral pollution, Parlett on the symmetric
  eigenvalue problem, Aitken 1926.
- All arXiv-only entries carry explicit arXiv IDs in the `journal`
  field for the arXiv-policy-required identifier format.

### Code (driver scripts at top level)

- New: `c100_experiment_optimized.py` - c = 100 cell-based runner for
  the 5 cells of Table 10. Uses the v0.2.0 fused-kernel math core from
  the public `connes-cvs` PyPI package, with multiprocessing.imap_unordered
  for streaming progress.
- New: `c100_aitken_check.py` - < 1 s headline reproduction script.
- The legacy sweep drivers `A_extended_c_sweep.py`, `U_T800_full_sweep.py`,
  `X_c67_blind_test.py` (carried over from V2) have been refactored to
  thin wrappers around `connes_cvs.sweep.run_sweep` for substantial
  wall-clock improvements over the V2 versions.
- All scripts run against `pip install connes-cvs` (v0.2.2 at the time
  of submission) without requiring any private repository state.

### Data (at top level, flat layout)

New since V2:

- The c = 100 verification bundle (5-cell N-sweep, dps retest, γ_k
  extractions at 3 precision cells, full eigenspectrum diagnosis at
  c = 100 N = 150, power-law refit, and the c = 67 corroborative datum):
  `results_c100_*.json`, `c100_*.json`, `power_law_refit.json`,
  `results_c67_N150_T800_dps500_v020.json`.
- `results_L_multi_zero.json` - multi-zero convergence data for figure 8.
- `results_A_c23.pickle` - full c = 23 eigenspectrum used by figure 9
  (RMT spacing).

Carried over verbatim from V2:

- `results_15pt_T800.json` - 15-cutoff sweep.
- `results_N_sweep_c23.json` - N-convergence at c = 23.
- `eigenvector_overlaps.json` - 15×15 overlap matrix.
- `results_rmt_analysis.json` - bulk-spectrum RMT analysis.

### Numerical consistency with V2

The 15-cutoff sweep data at c ≤ 67 (N = 100, T = 800) is unchanged
bit-for-bit between V2 and V3 - the entirety of the V2 §5 narrative is
preserved without modification, with V3 sitting on top as the §6 extension.

### Manuscript source

The LaTeX source (`paper1_v3.tex`, `paper1_v3.bib`, `figures/*`) is
distributed by the arXiv submission, not by the Zenodo deposit. The
figures are embedded in the deposited PDF and need not be regenerated
to verify the numerical content.


==> anc/ERRATA.md <==
# Errata

Corrections to the accompanying paper, [arXiv:2605.20224](https://arxiv.org/abs/2605.20224), *High-Precision Approximation of Riemann Zeros via the Truncated Weil Form*. This note records them for transparency. Entries are newest first. No entry changes a measured value.

**Status of each correction in the manuscript.** Every correction recorded here is incorporated in the text of the current manuscript, which is deposited on Zenodo under the concept DOI [10.5281/zenodo.19546514](https://doi.org/10.5281/zenodo.19546514). That DOI always resolves to the current version. Readers working from an earlier version, on either Zenodo or arXiv, should read the passages named below against these entries.

## 2026-08-14 - the c = 100 negative block does not vanish at any finite cutoff we tested

The 2026-06-26 entry below stated that the c = 100 negative-sign block is "absent at T = 1200", and the manuscript stated that raising the cutoff to T = 1200 removes it. Both are wrong, and both are corrected.

Every c = 100, T = 1200 cell computed for this work still contains negative-sign eigenvalues: eight at N = 20 (dps 80), three at N = 100 (dps 150), two at N = 100 (dps 500), three at N = 150 (dps 500), and four at N = 200 (dps 500). At the N = 150, dps = 500 cell the paper actually reports, the five negatives at T = 800, at log₁₀|e| in {−40.66, −59.75, −96.75, −165.15, −223.69}, are replaced at T = 1200 by three at entirely different magnitudes, {−71.73, −101.66, −176.21}. What the underlying observation actually showed is therefore that the negative set *rearranges* with the cutoff rather than surviving it. In compressing that into an errata line, "those negatives vanish" became "the negatives are absent". Two further cautions apply to any such ladder. The count is not monotone in T at fixed working precision, since past some cutoff the arithmetic no longer resolves the deep spectrum at all; and the count at a fixed cell depends on the working precision, because eigenvalues at the precision floor are not meaningful. The counts above are raw counts at the stated precision.

**The conclusion is unchanged**, because it rests on the second clause, which is unaffected: a cutoff-free evaluation of the archimedean entries, certified by a rigorous Arb interval LDLᵀ factorization, leaves the even sector with no negative eigenvalues at N = 100, 150 and 200. The block is a finite-cutoff artifact. What was wrong is only the specific claim that T = 1200 is a large enough cutoff to remove it.

For completeness: because the omitted archimedean tail is a positive-definite increment (a result of the companion Guinand-Weil paper) and the cutoff-free block is certified positive definite, the block must be absent for all sufficiently large finite T. The paper's more general statements that the negatives are absent at larger T are therefore correct as written. What this entry corrects is the one place a specific finite cutoff was named. How large T must be was not determined here, and it is evidently far above the cutoffs tested.

No measured value changes. The L(s, χ₃) half of the 2026-06-26 entry is unaffected and was re-verified against its own cutoff sweep.

Raised by M. Osman in [issue #4](https://github.com/akivag613/connes-cvs-/issues/4).

## 2026-08-13 - two summary digit-increment ranges in Section 6.5

Section 6.5 summarises how the matching-digit counts at c = 100 respond to increasing the working precision and the Galerkin level. Both summary ranges were misstated. Recomputing the per-gamma_k counts from the deposited extraction files gives:

| change | correct | printed |
|---|---|---|
| dps 500 -> 1000 at N = 150 | 93-117 | 95-115 |
| N 150 -> 250 at dps = 500 | 181-203 | 179-201 |

These ranges are differences of the per-gamma_k counts, and those counts are unchanged and reported correctly throughout, including the 219-242 and 307-329 ranges quoted in the same paragraph, the latter also in the abstract. No measured value changes. Found in a pre-submission audit of the version 3 manuscript, where the ranges are corrected.

## 2026-08-12 - the Section 8.2 Paley-Wiener mechanism is withdrawn, and Table 14 is measured at T = 400

**Cutoff provenance.** The caption of Table 14 (`tab:sobolev-scaling`, the Sobolev regularity exponent s(c)) did not state the archimedean integration cutoff. Its rows are measured at **T = 400**, inherited from the per-cutoff N-convergence ladders, not at the T = 800 used for the 15-cutoff sweep. Section 8.2 had nevertheless derived A = 55 * 2*pi / 800 = 0.432 as though the slope were a T = 800 measurement. That substitution was incorrect; the caption now states T = 400.

**Mechanism withdrawn.** Section 8.2 proposed s = sigma_eff * T / (2*pi), which predicts s proportional to T at fixed c, and Section 11 preregistered exactly that test. The test has now been run at c = 23 on the N in {40, 60, 80} grid at dps = 150:

| T | s |
|---:|---|
| 400 | 46.140 |
| 800 | 46.031 |
| 1600 | 45.934 |

Across a fourfold increase in T the exponent moves by 0.206, where proportionality would require roughly a fourfold increase. The Paley-Wiener reading of Section 8.2 is therefore **withdrawn**, and the constant A = 0.432 has no meaning as derived.

The empirical scaling s(c) ~ 55 log c - 128 is a fit to the measured exponents, not a consequence of the withdrawn mechanism, and is unaffected; so are the measured values in Table 14, once correctly labelled T = 400. The three-cutoff test was first carried out by M. Osman ([github.com/Osman209/prime-number-studies](https://github.com/Osman209/prime-number-studies)), who reported it in [issue #2 of this repository](https://github.com/akivag613/connes-cvs-/issues/2), and it has since been reproduced independently here.

## 2026-08-12 - matching-digit count at c = 67

Section 6 defines the matching-digit count as the floor of -log10 of the absolute error. Applied to the c = 67, N = 100, dps = 200 datum, whose error is 1.478e-168, that definition gives **167** matching digits; the text printed 168, which labels the error by its decade instead. The measured error value is unchanged and is reported correctly throughout, and every other matching-digit count in the paper follows the stated definition exactly: 307 to 329 at c = 100, N = 250, dps = 500, and 219 to 242 at N = 150, dps = 1000. Only the c = 67 corroborative comparison figure is affected; no quantitative result changes.

## 2026-06-26 - negative-sign eigenvalue blocks are a finite-cutoff artifact

The paper reported small blocks of negative-sign even-sector eigenvalues in two places, and interpreted them as features of the finite-N truncation:

- at c=100 (abstract, §2.4, §6.6, the N-sweep table): a block of dps-stable negative-sign eigenvalues, taken to mean the matrix-level smallest eigenvalue is negative, attributed tentatively to condition-driven sign loss; and
- for L(s, χ₃) at c=23, 29 (§8.10, and the Future Directions section): negative even-sector eigenvalues, interpreted as a character-dependent positivity breakdown.

Both are artifacts of the finite archimedean integration cutoff T, not features of the operator. The negatives are stable under increasing working precision but not under increasing T:

- c=100 (T=800): the negative set rearranges with the cutoff rather than persisting, and a cutoff-free evaluation of the archimedean entries leaves the even sector with no negative eigenvalues. (The original wording of this line, "absent at T=1200", was wrong; see the 2026-08-14 entry above.)
- χ₃ (T=400): re-running the exact original computation with only T varied, the c=23 negative (−6.46×10⁻²³) becomes positive by T=800, and the c=29 negative (−5.82×10⁻¹⁷) by T=1200; both even sectors are then non-negative.

dps-stability was mistaken for correctness; the correct diagnostic of a deep-spectrum value is agreement between two values of T. The "structural character dependence" reading of the χ₃ case, and the suggestion that the c=100 and χ₃ blocks arise from different mechanisms, are withdrawn: both are the same archimedean-truncation artifact.

No quantitative result changes. The reported smallest-positive branch is the genuine smallest eigenvalue, and the recovery of γ₁ through γ₁₀ to 307–329 matching digits at c=100, N=250 stands, as do the Aitken extrapolation and all convergence data.

Professor A. Connes prompted this investigation through his questions about the c=100 spectrum. The cutoff sensitivity was then independently identified by B. W. A. Silva ([zenodo.org/records/20650146](https://zenodo.org/records/20650146)) and is consistent with the naturally even, positive ground state reported by R. Andrews ([zenodo.org/records/20427500](https://zenodo.org/records/20427500)).


==> anc/MANIFEST.sha256 <==
17f25dd04232da72eb80072364dd2ae1447dc66aa8815bca7f18daffdf639051  A_extended_c_sweep.py
839431728441f01d2267735ef07e939ef4849f4868f455de3b0a60f8d9f04033  CHANGELOG.md
6a1017bd46f26d65656072fe01ee98b86eb7bc44f89ff3a78792ee5962fff00f  ERRATA.md
05f34ffed591dfa4e3eaf5bf383587b1c060ae761697a8d5792aaf8bc2c0a3d5  README.md
82078888accc3f4322ed6b1e57a6e5869efd726d81a3bba7873e32e77d06a89f  U_T800_full_sweep.py
23ce36ce1e6d4cd4f87ef2db0bb51d3a3077bb90ae79e2be56275549806ab69a  X_c67_blind_test.py
9dc5f2d5f923ea759da488285ad17c9b032c030ebfcb91c624552f1f5d444022  c100_N150_dps1000_gamma_extraction.json
5d147baa21a4f496ef0d4e3c094fb55b12c08ea9129a0a025368def882645227  c100_N150_dps500_gamma_extraction.json
173bd19a51b1b6ac78a77ea7d99e182ca4607c06a8397897f4a36eb665caf3a1  c100_N250_dps500_gamma_extraction.json
516656be610405ac7fdc1622fd43fb70f7e185cdfc5000d1d944c09b18632108  c100_aitken_check.py
3dc1074da0381c0722bce4dc764f6e7a3285bb5d827bf6fd71ab5078369bb258  c100_experiment_optimized.py
6cdd0fea1e8cf3378348c84b019a90da1fe320d487892fc275471c4bd5d7b855  c100_full_spectrum_diagnosis.json
d1af4d0da3be61bc4ba4254cd86713c0fe6824e9945a10dc01d9aa35f54d6e71  eigenvector_overlaps.json
8e90b0645ade16ee593c92ce13467a97c3c261cbc3eb7e137a1a17751c4704eb  power_law_refit.json
046b81dc035bd684bb8c7ae09e9d207f6e68b2b4049fc16ff1b13e2fd1738649  preregistered_predictions_2026-04-12.md
f670b952a517862f6d5b9039ef1f27efadcd9c4f8e87757062a2466a396313ca  results_15pt_T800.json
3ee3018057d0fc786de897e3194b6fa82058fabb3e811b83fa189b87425cb3c6  results_A_c23.pickle
2752ebd473a3df066401459bc054f34838830ff78401f5f0072697e716affae8  results_L_multi_zero.json
09707b9281b8842fda4d50048bff5d53d76419544c04545129511c17c87b6717  results_N_sweep_c23.json
3e4ae0400e75935655e33d634add6effabd00b98064e6227c0e7edbc4afa9ba3  results_c100_N100_T800_dps500_v020.json
3b4c7bc0a8e8df9802fdfae80f8be77da9a865f72c336f2467a462cf8ec2b4da  results_c100_N150_T800_dps1000_v020.json
2ca592b7f6bb621dcc15ee363844f56c7e0151d39a694f7d64efce08afc18e7e  results_c100_N150_T800_dps500_v020.json
9e5186fe928bec260cfc9f1a46b63e3598aba7cd6a7148e13e8f77adb8380cc8  results_c100_N200_T800_dps500_v020.json
de75e7671a44c304a645566cb78555e556918a59e0728c28edadd000186c4b6e  results_c100_N250_T800_dps500_v020.json
d8a27a3b5f1e3f29a45df953f04868815242008e85a9996438d3302654c730f3  results_c67_N150_T800_dps500_v020.json
5ecfad1c1f550ce3111925e282d43f2af2093ffd235dd6de470670a30bbbb533  results_rmt_analysis.json
457d4a1cdc73325d17e0e93eab8fa4da5994ea42cb6b34148861c1ab83cf67ea  richardson_n_extrapolation.json


==> anc/README.md <==
# Ancillary files for arXiv:2605.20224 (2026 August revision)

These are the ancillary files accompanying the arXiv submission. The same numerical evidence is deposited on Zenodo; the Zenodo version history is listed below for reference.

**Title:** High-Precision Approximation of Riemann Zeros via the Truncated Weil Form

**Author:** Akiva Groskin

**Concept DOI** (always resolves to latest version): [10.5281/zenodo.19546514](https://doi.org/10.5281/zenodo.19546514)

**Zenodo version history:**

- Version 1 (2026-04-13): [10.5281/zenodo.19546515](https://doi.org/10.5281/zenodo.19546515)
- Version 2 (2026-04-19): [10.5281/zenodo.19655106](https://doi.org/10.5281/zenodo.19655106)
- Version 3 (2026-05-13 AM): [10.5281/zenodo.20150435](https://doi.org/10.5281/zenodo.20150435)
- Version 3.1 (2026-05-13 PM): [10.5281/zenodo.20153365](https://doi.org/10.5281/zenodo.20153365)
- Version 3.2 (2026-05-13 PM): [10.5281/zenodo.20156914](https://doi.org/10.5281/zenodo.20156914) - title revision (no body changes).
- Version 3.3 (2026-06-26): [10.5281/zenodo.20931069](https://doi.org/10.5281/zenodo.20931069) - the 2026-06-26 correction recorded in `ERRATA.md` (negative-sign eigenvalue blocks at c=100 and for L(s, χ₃) are a finite-cutoff artifact), folded into the manuscript text.
- Version 3.4 (2026-08-13): [10.5281/zenodo.21910402](https://doi.org/10.5281/zenodo.21910402) - errata-only deposit adding the two 2026-08-12 entries to `ERRATA.md`; its manuscript PDF was byte-identical to Version 3.3.
- Version 3.5 (2026-08-13): [10.5281/zenodo.21916945](https://doi.org/10.5281/zenodo.21916945) - the three post-June corrections folded into the manuscript text, together with an updated record of independent reproductions. Four of its supporting documents contained provenance, tense and checksum-coverage errors, corrected in Version 3.6.
- Version 3.6 (2026-08-13): [10.5281/zenodo.21918387](https://doi.org/10.5281/zenodo.21918387) - corrected supporting documents. Its manuscript PDF and numerical-data files are byte-identical to Version 3.5.
- The deposit corresponding to *this* submission is the current version, reached through the concept DOI above. It carries the correction recorded in `ERRATA.md` for 2026-08-14.

**Companion code:** [github.com/akivag613/connes-cvs-](https://github.com/akivag613/connes-cvs-)
**Python package:** `pip install connes-cvs` (v0.2.2 at the time of the original submission; releases in the 0.3 series change no value reported in the paper, and the current release is named in the package `CHANGELOG`).

---

## Scope of these files

These ancillary files carry the numerical evidence behind the paper's claims:
the result file for every table, and the driver scripts that produce them. All
files are at the top level (flat layout, individually previewable). The
manuscript itself is not duplicated here, since it is the arXiv paper these
files accompany, and its LaTeX source is distributed with the submission; the
figures are embedded in the paper and need not be regenerated to verify its
numerical content.

## File inventory

**Manuscript and metadata**

| File | Purpose |
|---|---|
| (the manuscript) | Not duplicated here: the 46-page manuscript is the arXiv paper these files accompany. |
| `README.md` | This file. |
| `CHANGELOG.md` | Changes since Version 2. |
| `ERRATA.md` | The recorded corrections, all incorporated in the text of this revision: the 2026-06-26 finite-cutoff sign correction; the 2026-08-12 withdrawal of the Section 8.2 Paley-Wiener mechanism (Table 14 is measured at T = 400); the 2026-08-12 correction of the c = 67 matching-digit count to 167; the 2026-08-13 correction of two summary digit-increment ranges in Section 6.5; and the 2026-08-14 correction that the c = 100 negative block is not removed by any finite cutoff tested, a cutoff-free evaluation being what leaves the even sector non-negative. None changes a measured value. |
| `MANIFEST.sha256` | SHA-256 checksum of every other file in this bundle. |

**Numerical results - paper §5 (15-cutoff sweep)**

| File | Backs |
|---|---|
| `results_15pt_T800.json` | Table 3: 15-cutoff c-sweep, c=13..67 at N=100, T=800. |
| `results_N_sweep_c23.json` | Table 8: N-convergence at c=23. |

**Numerical results - paper §6 (c=100 out-of-sample test)**

| File | Backs |
|---|---|
| `results_c100_N100_T800_dps500_v020.json` | Table 10 row: N=100. log10\|λ\|=-190.92. |
| `results_c100_N150_T800_dps500_v020.json` | Table 10 row: N=150. log10\|λ\|=-247.19. |
| `results_c100_N200_T800_dps500_v020.json` | Table 10 row: N=200. log10\|λ\|=-294.31. |
| `results_c100_N250_T800_dps500_v020.json` | Table 10 row: N=250. log10\|λ\|=-333.68. |
| `results_c100_N150_T800_dps1000_v020.json` | Table 10 dps=1000 retest at N=150. |
| `results_c67_N150_T800_dps500_v020.json` | §6.7 corroborative datum (5.33e-219 at c=67, N=150). |
| `c100_N150_dps500_gamma_extraction.json` | Table 11 left col: N=150 dps=500 (111–128 matching digits). |
| `c100_N150_dps1000_gamma_extraction.json` | Table 11 mid col: N=150 dps=1000 (219–242 digits). |
| `c100_N250_dps500_gamma_extraction.json` | Table 11 right col: N=250 dps=500 (307–329 digits). |
| `c100_full_spectrum_diagnosis.json` | §6.6 full c=100 even spectrum at T=800 (all 151 eigenvalues at c=100, N=150, dps=500), including the small negative-sign block now understood as a finite archimedean-cutoff artifact (see `ERRATA.md`). |
| `power_law_refit.json` | §6.7: the 13.24·c^0.634 fit and its 49-OOM falsification at c=100. |
| `richardson_n_extrapolation.json` | Legacy 3-point Aitken analysis (pre-N=250). |

**Numerical results - paper §8 (structural)**

| File | Backs |
|---|---|
| `eigenvector_overlaps.json` | §8.3: 15×15 pairwise eigenvector overlap matrix. |
| `results_rmt_analysis.json` | §8.7: bulk-spectrum random-matrix statistics. |
| `results_L_multi_zero.json` | §8.4 / Fig. 8: multi-zero convergence across cutoffs. |
| `results_A_c23.pickle` | Fig. 9 RMT-spacing: full c=23 eigenspectrum (101 eigenvalues). |

**Numerical results - paper §5.7 (preregistered prediction seal)**

| File | Backs |
|---|---|
| `preregistered_predictions_2026-04-12.md` | The §5.7 blind-prediction document, locked by SHA-256 hash before the c=67 computation. |

**Driver scripts (all import `connes-cvs` from PyPI)**

| File | Purpose |
|---|---|
| `c100_experiment_optimized.py` | Produces the 5 cells of paper Table 10. Uses v0.2.0 fused-kernel math core + multiprocessing. |
| `A_extended_c_sweep.py` | 15-cutoff c-sweep at T=800 (paper §5). Thin wrapper around `connes_cvs.sweep.run_sweep`. |
| `U_T800_full_sweep.py` | Functionally equivalent to A_extended_c_sweep.py; preserved as the "production" entry point named in §12. |
| `X_c67_blind_test.py` | Single-cell c=67 runner (§5.7 N=100 dps=200, or §6.7 N=150 dps=500). |
| `c100_aitken_check.py` | <1 s. Loads the c=100 JSONs and reproduces the headline Aitken ↔ Connes 2026 §6.4 agreement. |

## Reproducing the headline results

```bash
pip install connes-cvs python-flint gmpy2

# < 1 second: c=100 Aitken match to Connes 2026 §6.4
python c100_aitken_check.py

# Full computational reproduction of one c=100 cell (~14 min on 12 workers)
python c100_experiment_optimized.py --cell c100-N100

# Full 15-cutoff sweep (~60 minutes total on 12 workers)
python A_extended_c_sweep.py
```

## Wall-clock (Apple M2 Max, 12 workers, python-flint installed)

The `c = 100` rows are the `t_total_s` values recorded inside the deposited result
files; they supersede the older estimates carried in the driver-script docstring.
No deposited file records a timing for the `c = 13`--`67` rows, which remain estimates.

| Cell | dps | Wall-clock |
|---|---|---|
| c=13, N=100 | 150 | ~2 min |
| c=23, N=100 | 150 | ~3 min |
| c=37, N=100 | 150 | ~5 min |
| c=67, N=100 | 200 | ~8 min |
| c=100, N=100 | 500 | ~14 min |
| c=100, N=150 | 500 | ~21 min |
| c=100, N=200 | 500 | ~28 min |
| c=100, N=250 | 500 | ~38 min |
| c=100, N=150 | 1000 | ~111 min |

## Bit-for-bit integrity

`MANIFEST.sha256` lists the SHA-256 checksum of every other file. Verify with:

```bash
sha256sum -c MANIFEST.sha256
```

## License

CC BY 4.0 (paper) / MIT (code).


==> anc/U_T800_full_sweep.py <==
"""
U_T800_full_sweep.py — Production sweep at T=800 (paper Section 5,
Table 3).

Functionally equivalent to A_extended_c_sweep.py — both wrap
connes_cvs.sweep.run_sweep. This file is preserved as the original
"production" entry point named in paper Section 12; see
A_extended_c_sweep.py for the same content with the "anchor" framing.

Reproduction:
    pip install connes-cvs python-flint gmpy2
    python U_T800_full_sweep.py
"""
from __future__ import annotations

import argparse
import json
import os
import time

from connes_cvs.sweep import run_sweep


HERE = os.path.dirname(os.path.abspath(__file__))
OUT_DIR = os.path.join(HERE, "results_u_t800")

DEFAULT_CUTOFFS = [13, 14, 17, 19, 23, 29, 31, 37,
                   41, 43, 47, 53, 59, 61, 67]


def main() -> None:
    ap = argparse.ArgumentParser(description="Production sweep at T=800 (paper §5)")
    ap.add_argument("--cutoffs", nargs="+", type=int, default=DEFAULT_CUTOFFS)
    ap.add_argument("--N", type=int, default=100)
    ap.add_argument("--T", type=int, default=800)
    ap.add_argument("--workers", type=int, default=None)
    args = ap.parse_args()

    os.makedirs(OUT_DIR, exist_ok=True)
    aggregate = []
    t0 = time.time()
    for c in args.cutoffs:
        dps = 150 if c <= 37 else 200
        print(f"=== c={c}, N={args.N}, T={args.T}, dps={dps} ===", flush=True)
        results = run_sweep([c], N=args.N, T=args.T, dps=dps,
                            workers=args.workers)
        r = results[c]
        record = {
            "cutoff": c, "N": args.N, "T": args.T, "dps": dps,
            "lambda_even": str(r["lambda_min"]),
            "gamma_1_abs_error": (str(r["gamma1_error"])
                                  if r["gamma1_error"] is not None else None),
            "wall_time_sec": r["wall_time"],
        }
        aggregate.append(record)
        with open(os.path.join(OUT_DIR, f"results_U_T800_c{c}.json"), "w") as f:
            json.dump(record, f, indent=2)

    final = {
        "description": "T=800 production sweep; dps=150 (c<=37) / dps=200 (c>=41)",
        "cells": aggregate,
        "total_sec": time.time() - t0,
    }
    with open(os.path.join(OUT_DIR, "results_U_T800_sweep.json"), "w") as f:
        json.dump(final, f, indent=2, default=str)
    print(f"\nSaved sweep aggregate to {OUT_DIR}/results_U_T800_sweep.json")


if __name__ == "__main__":
    main()


==> anc/X_c67_blind_test.py <==
"""
X_c67_blind_test.py — c=67 blind-prediction cell (paper Section 5.7).

Runs the single c=67, N=100, T=800, dps=200 cell that was used as a
blind-prediction test for the c <= 67 sweep. The cell takes roughly
4-6 minutes on Apple M2 Max with 12 workers and python-flint installed.

For the N=150 corroborative cell of paper Section 6.7
(lambda_even ~ 5.33e-219), pass --N 150 --dps 500.

Reproduction:
    pip install connes-cvs python-flint gmpy2
    python X_c67_blind_test.py                       # paper Section 5.7
    python X_c67_blind_test.py --N 150 --dps 500     # paper Section 6.7
"""
from __future__ import annotations

import argparse
import json
import os
import time

from connes_cvs.sweep import run_sweep


HERE = os.path.dirname(os.path.abspath(__file__))
OUT_DIR = os.path.join(HERE, "results_x_c67")


def main() -> None:
    ap = argparse.ArgumentParser(description="c=67 cell (paper §5.7 / §6.7)")
    ap.add_argument("--c", type=int, default=67)
    ap.add_argument("--N", type=int, default=100)
    ap.add_argument("--T", type=int, default=800)
    ap.add_argument("--dps", type=int, default=200)
    ap.add_argument("--workers", type=int, default=None)
    args = ap.parse_args()

    os.makedirs(OUT_DIR, exist_ok=True)
    print(f"=== c={args.c}, N={args.N}, T={args.T}, dps={args.dps} ===", flush=True)
    t0 = time.time()
    results = run_sweep([args.c], N=args.N, T=args.T, dps=args.dps,
                        workers=args.workers)
    r = results[args.c]

    record = {
        "cutoff": args.c, "N": args.N, "T": args.T, "dps": args.dps,
        "lambda_even": str(r["lambda_min"]),
        "gamma_1_abs_error": (str(r["gamma1_error"])
                              if r["gamma1_error"] is not None else None),
        "wall_time_sec": r["wall_time"],
        "total_sec": time.time() - t0,
    }
    out_path = os.path.join(
        OUT_DIR,
        f"results_X_c{args.c}_N{args.N}_T{args.T}_dps{args.dps}.json",
    )
    with open(out_path, "w") as f:
        json.dump(record, f, indent=2)
    print(f"\nSaved {out_path}")


if __name__ == "__main__":
    main()


==> anc/c100_N150_dps1000_gamma_extraction.json <==
{
  "c": 100,
  "N": 150,
  "dps": 1000,
  "gamma": [
    {
      "k": 1,
      "error": "1.1135607495998547818e-243",
      "log10_error": -242.95328608532387,
      "matching_digits": 242
    },
    {
      "k": 2,
      "error": "6.6676270468639501475e-240",
      "log10_error": -239.17602870038854,
      "matching_digits": 239
    },
    {
      "k": 3,
      "error": "1.504535314522250049e-237",
      "log10_error": -236.82259761402418,
      "matching_digits": 236
    },
    {
      "k": 4,
      "error": "5.4752834254641591035e-234",
      "log10_error": -233.26159339485693,
      "matching_digits": 233
    },
    {
      "k": 5,
      "error": "2.4161640281435449885e-232",
      "log10_error": -231.6168735857382,
      "matching_digits": 231
    },
    {
      "k": 6,
      "error": "1.7953296925914911563e-229",
      "log10_error": -228.7458557863473,
      "matching_digits": 228
    },
    {
      "k": 7,
      "error": "6.1529915309630496341e-227",
      "log10_error": -226.21091368267867,
      "matching_digits": 226
    },
    {
      "k": 8,
      "error": "1.9795118806260345899e-225",
      "log10_error": -224.70344188735717,
      "matching_digits": 224
    },
    {
      "k": 9,
      "error": "5.6700317348741829226e-222",
      "log10_error": -221.24641451037655,
      "matching_digits": 221
    },
    {
      "k": 10,
      "error": "1.2942612489059416513e-220",
      "log10_error": -219.8879780517148,
      "matching_digits": 219
    }
  ],
  "smallest_positive": "6.418452109958482892099712432922476e-248"
}

==> anc/c100_N150_dps500_gamma_extraction.json <==
{
  "c": 100,
  "N": 150,
  "gamma": [
    {
      "k": 1,
      "error": "3.21598326961437e-129",
      "log10_error": -128.49268621923113
    },
    {
      "k": 2,
      "error": "2.54370146492705e-123",
      "log10_error": -122.5945338599036
    },
    {
      "k": 3,
      "error": "1.99841325884546e-127",
      "log10_error": -126.69931469755265
    },
    {
      "k": 4,
      "error": "5.97334350502599e-118",
      "log10_error": -117.22378250985568
    },
    {
      "k": 5,
      "error": "2.31785815516105e-129",
      "log10_error": -128.63491314486757
    },
    {
      "k": 6,
      "error": "4.02020312227404e-120",
      "log10_error": -119.39575200346921
    },
    {
      "k": 7,
      "error": "4.53895416049318e-119",
      "log10_error": -118.34304420323322
    },
    {
      "k": 8,
      "error": "8.36108665349781e-129",
      "log10_error": -128.07773727555747
    },
    {
      "k": 9,
      "error": "1.17094064958738e-112",
      "log10_error": -111.9314651170625
    },
    {
      "k": 10,
      "error": "1.17936908524305e-127",
      "log10_error": -126.92835026055374
    }
  ],
  "retightened_tol": "1e-100"
}

==> anc/c100_N250_dps500_gamma_extraction.json <==
{
  "c": 100,
  "N": 250,
  "dps": 500,
  "smallest_positive": "2.07690329511743258112525700908866514029942565652082650456279e-334",
  "extraction_findroot_tol": "1e-380",
  "stored_string_precision_digits": 400,
  "gamma": [
    {
      "k": 1,
      "gamma_detected": "14.13472514173469379045725198356247027078425711569924317568556746014996342980925676494901039317156101277920297154879743676614269146988225458250536323944713778041338123720597054962195586586020055556672583601077370020541098266150754278051744259130625448197865107230493872562973832157742039521572567480933214003499046803434626731442092317775876418045463440480720285905199773310821083842518402161523654327",
      "gamma_true": "14.13472514173469379045725198356247027078425711569924317568556746014996342980925676494901039317156101277920297154879743676614269146988225458250536323944713778041338123720597054962195586586020055556672583601077370020541098266150754278051744259130625448197865107230493872562973832157742039521572567480933214003499046803434626731442092037738548714137831735639699536542811307968053149168852906782082298049",
      "error": "2.80037327703907631704841e-330",
      "log10_error": -329.5527840753173,
      "matching_digits": 329
    },
    {
      "k": 2,
      "gamma_detected": "21.02203963877155499262847959389690277733434052490278175462952040358759858606889079971365851418015141953372547364247589138386506860373132126211882162437574166925654471184407119403130672564622779261488733743555205914739713282266247078907675381444072646684190607712756983405451402843992322253678826823611128927005758565327315886661631183363008500757387224244919348001656708659740123024096232347455930614",
      "gamma_true": "21.02203963877155499262847959389690277733434052490278175462952040358759858606889079971365851418015141953372547364247589138386506860373132126211882162437574166925654471184407119403130672564622779261488733743555205914739713282266247078907675381444072646684190607712756983405451402843992322253678826823611128927005758565327315886660421400090711510800900697200279987110175847519632216496865900574811247939",
      "error": "1.209783272296989956486527e-326",
      "log10_error": -325.9172924247876,
      "matching_digits": 325
    },
    {
      "k": 3,
      "gamma_detected": "25.01085758014568876321379099256282181865954967255799667249654200674509209844164427784023822455806244075047104614905577837829985152273080118813393358267168958722516981043873551292849372719199462297591267547869662885680773507003995772311402328427687366939987321958648775225009919245347497620857661233459973544355836753138126599989459816672643300547522169327569907982071905302285416189799125046034207302",
      "gamma_true": "25.0108575801456887632137909925628218186595496725579966724965420067450920984416442778402382245580624407504710461490557783782998515227308011881339335826716895872251698104387355129284937271919946229759126754786966288568077350700399577231140232842768736693998732195864877522500991924534749762085766123345997354435583675313812659977645290374484969947911378977220661993071899723225497322716300515916192128",
      "error": "2.130069129277936010684084e-324",
      "log10_error": -323.6716063017365,
      "matching_digits": 323
    },
    {
      "k": 4,
      "gamma_detected": "30.42487612585951321031189753058409132018156002371544018096214603699332938933327792029058429390208911063099171152739549911763322667118631939180722595671424334115590685468136558072417349844724959319040811632315019702348484163022140098562073971839201813302186806329822571975225002374685613697471249644262297792450405749067153994607977572077181143515659087976913756914797054706444155883843920688653957384",
      "gamma_true": "30.42487612585951321031189753058409132018156002371544018096214603699332938933327792029058429390208911063099171152739549911763322667118631939180722595671424334115590685468136558072417349844724959319040811632315019702348484163022140098562073971839201813302186806329822571975225002374685613697471249644262297792450405749067153457278865150651608324687970628177810457777225878919237386290011276030973568089",
      "error": "5.373291124214255728188277e-321",
      "log10_error": -320.2697596287753,
      "matching_digits": 320
    },
    {
      "k": 5,
      "gamma_detected": "32.93506158773918969066236896407490348881271560351703900928000344078481560863055100593884849613534872454960252528059758151357923778285775450603765301147268210982527271365947816607918650788117035383676547460173854812065178788659646659472878718602797165804267764854406669290939319311564550839175130079027998956265668392002505734978741465662356019131192740328880466158470369967912979285548823134450430777",
      "gamma_true": "32.93506158773918969066236896407490348881271560351703900928000344078481560863055100593884849613534872454960252528059758151357923778285775450603765301147268210982527271365947816607918650788117035383676547460173854812065178788659646659472878718602797165804267764854406669290939319311564550839175130079027998956265668392002487416516999086884501287640425095606414489302377479705325278240994775176594460745",
      "error": "1.831846174237877785473149e-319",
      "log10_error": -318.73711099818155,
      "matching_digits": 318
    },
    {
      "k": 6,
      "gamma_detected": "37.58617815882567125721776348070533282140559735083079321833300111362214908961853726473032910494582380347457774774619223537994096502226393628562482204748368808900366789035453755377790319090564409937583872127563431264305150749089712207746780155120432799298665143233154654885058679506034136254925996688209615328115603799534899685192052971804932970937715541932893890090986789018289299722989997112771419871",
      "gamma_true": "37.58617815882567125721776348070533282140559735083079321833300111362214908961853726473032910494582380347457774774619223537994096502226393628562482204748368808900366789035453755377790319090564409937583872127563431264305150749089712207746780155120432799298665143233154654885058679506034136254925996688209615328115603799526220323578487831107377614623014910557937901567716341125126537129565017674488645215",
      "error": "8.679361613565140697555356e-317",
      "log10_error": -316.0615122169781,
      "matching_digits": 316
    },
    {
      "k": 7,
      "gamma_detected": "40.91871901214749518739812691463325439572616596277727953616130366725328052872007128299600371988954687550366551967694546794491713649489859917565343675331050480915216875448752277922007000739719484178056445522301052855461197975790287089443672740462999540960473304096952622156284594842994492784618457878776163267898543629798071095119246619902620015425117863583016538824806489684448528565376806460641281608",
      "gamma_true": "40.91871901214749518739812691463325439572616596277727953616130366725328052872007128299600371988954687550366551967694546794491713649489859917565343675331050480915216875448752277922007000739719484178056445522301052855461197975790287089443672740462999540960473304096952622156284594842994492784618457878776163267898543627725386255690303818397327051495019666552771034974374881669599052859103048206296364783",
      "error": "2.072684839428942801505293e-314",
      "log10_error": -313.6834667292146,
      "matching_digits": 313
    },
    {
      "k": 8,
      "gamma_detected": "43.32707328091499951949612216540680578264566837183687144687889368552108832230505362645634937106319093355486760849262680244716701232585475212353466306785286334617458228386331819781478769573446059047776859114649030017546802685302749669761309125643906966584619637305490699880169443651916289952732697733122474029029023020871078211597755313445627723994223567556057354309386862840359665651788655056205569985",
      "gamma_true": "43.32707328091499951949612216540680578264566837183687144687889368552108832230505362645634937106319093355486760849262680244716701232585475212353466306785286334617458228386331819781478769573446059047776859114649030017546802685302749669761309125643906966584619637305490699880169443651916289952732697733122474029029022970556764325201567303658040681885567494809801785370497581536430714937276101770687867843",
      "error": "5.031431388639618800978759e-313",
      "log10_error": -312.2983084452117,
      "matching_digits": 312
    },
    {
      "k": 9,
      "gamma_detected": "48.00515088116715972794247274942751604168684400114442511777531251981409021641630828133033537230540099771550297770260202162652166270813597293166638787584836041574951454259439317191246640774218280793155659220339501510554415953988229458691218025535828213251637882224251722911495733906590157107134160954671761562202037210289553002462589287368648384648918794877710246168780505852351780620925352155280862303",
      "gamma_true": "48.00515088116715972794247274942751604168684400114442511777531251981409021641630828133033537230540099771550297770260202162652166270813597293166638787584836041574951454259439317191246640774218280793155659220339501510554415953988229458691218025535828213251637882224251722911495733906590157107134160954671761562201957743000137190118089281394074556684131189729367933888484316954851088813489262277107938613",
      "error": "7.946728941581234450000597e-310",
      "log10_error": -309.09981160026905,
      "matching_digits": 309
    },
    {
      "k": 10,
      "gamma_detected": "49.77383247767230218191678467856372405772317829967666210078195575043351161151573927873270750740093133007078162802156113122435799916411635531407545149058991598474641116416378253783316653929728579548583391580639466325973644425903615397572735504550002018905477064684321639846041024873043967333441613429658458237357529536327592762073874842761414750446376059471619778237235109158022114251747395272024736632",
      "gamma_true": "49.77383247767230218191678467856372405772317829967666210078195575043351161151573927873270750740093133007078162802156113122435799916411635531407545149058991598474641116416378253783316653929728579548583391580639466325973644425903615397572735504550002018905477064684321639846041024873043967333441613429658458237356110408528683617098710825394380607215794548496994948006540918439686532222948796598716534545",
      "error": "1.419127798909144975164017e-308",
      "log10_error": -307.84797849258916,
      "matching_digits": 307
    }
  ],
  "verification_protocol": "All gamma_detected and gamma_true values are stored as decimal strings to 400 significant digits. To independently verify the matching_digits claim:\n  1. Compute mp.zetazero(k).imag at mp.mp.dps=400, mpmath>=1.4. The first      400 digits should match the 'gamma_true' field for the corresponding k.\n  2. Treating 'gamma_detected' and 'gamma_true' as mp.mpf values at dps=400,      compute err = abs(detected - true). Confirm err matches the 'error'      field (which is err to 25 digits).\n  3. matching_digits = floor(-log10(err)). The agreement at digit ~329 for      k=1 is captured because both strings are stored well past digit 329;      the difference appears at digit ~330.\nThe smallest_positive eigenvalue is reproduced from results_c100_N250_T800_dps500_v020.pickle (full eigenvector therein) by the procedure in c100_N200_gamma_extraction.py adapted for N=250: rebuild Q from the stored psi cache, project to even sector, eigsy, take smallest-positive eigenvalue's eigenvector, build F_even, root-find near zetazero(k) with tol=1e-380."
}

==> anc/c100_aitken_check.py <==
"""Reproduce the c=100 Aitken-Δ² stress test of the Connes 2026 §6.4 asymptotic.

Loads the published N-sweep data from ``data/c100_verification/`` (Zenodo layout)
or ``data/c100/`` (source-repo layout) and recomputes:
  - log_10 |lambda_N| at N in {100, 150, 200, 250}
  - successive first differences and consecutive ratios
    (the geometric-convergence consistency test from Paper §6.4)
  - Aitken-Δ² applied to two overlapping triples:
        (100, 150, 200)  — original three-point Aitken
        (150, 200, 250)  — deeper anchor with N=250 datum
  - Connes 2026 §6.4 heuristic continuum prediction at c=100
  - the gap of each Aitken anchor to the Connes prediction

Runs in under a second on any machine. No mpmath required (the input JSONs
already carry full-precision decimal strings; this script only inspects
their exponents and uses Python's float for the Aitken arithmetic).

Usage:
    python examples/c100_aitken_check.py

Expected output:

    c=100 N-sweep: log_10 |lambda_N| at N = (100, 150, 200, 250)
        N=100:  -190.92
        N=150:  -247.19
        N=200:  -294.31
        N=250:  -333.68

    First differences and consecutive ratios:
        |Delta_1| = 56.28   (N=100 -> 150)
        |Delta_2| = 47.12   (N=150 -> 200)    Delta_2 / Delta_1 = 0.8373
        |Delta_3| = 39.37   (N=200 -> 250)    Delta_3 / Delta_2 = 0.8355

    Aitken-Delta^2 extrapolations (two consecutive triples):
        from (100, 150, 200): log_10 |lambda_infinity (c=100)| ~ -536.76
        from (150, 200, 250): log_10 |lambda_infinity (c=100)| ~ -533.70

    Connes 2026 §6.4 heuristic prediction at c=100:
        prefactor log_10[2^14 * sqrt(2) * pi^5 / 3] =   +6.37
        -4*pi*c / ln(10)                            =  -545.75
        +9 * log(c) / (2*ln(10))                    =   +9.00
        prediction log_10 |varepsilon(c=100)|       = ~ -530.38

    Gaps from the Connes prediction:
        first triple anchor:   6.39 OOM
        second triple anchor:  3.32 OOM   (deeper Aitken anchor is closer)

The consistency of the two consecutive ratios (0.8373 and 0.8355) is
evidence for a local geometric model of the convergence sequence; this
does not rule out stretched-exponential or polynomial alternatives, only
shows that local geometric convergence fits the data without strain.
"""
from __future__ import annotations
import json
import math
import os

HERE = os.path.dirname(os.path.abspath(__file__))
REPO = os.path.dirname(HERE)


def _resolve_data_dir() -> str:
    """Locate the c=100 JSON files (Zenodo bundle layout or source-repo
    layout)."""
    sentinel = "results_c100_N100_T800_dps500_v020.json"
    for candidate in (
        os.path.join(REPO, "data", "c100_verification"),     # Zenodo bundle
        os.path.join(REPO, "data", "c100"),                  # source repo
        HERE,                                                # fallback (flat)
    ):
        if os.path.exists(os.path.join(candidate, sentinel)):
            return candidate
    raise FileNotFoundError(
        f"Could not locate {sentinel} in data/c100_verification/, "
        "data/c100/, or next to this script."
    )


DATA = _resolve_data_dir()


def log10_from_decimal_string(s: str) -> float:
    """Compute the base-10 log of a full-precision decimal string of an mpmath float.

    The Aitken arithmetic only needs the exponent; we use Python's ``float`` for
    the mantissa correction since 16-digit precision is more than sufficient.
    """
    s = s.strip().lower()
    if "e" in s:
        mantissa_str, exponent_str = s.split("e")
        return math.log10(float(mantissa_str)) + int(exponent_str)
    return math.log10(float(s))


def load_run(filename: str) -> dict:
    with open(os.path.join(DATA, filename)) as f:
        return json.load(f)


def aitken_delta2(x0: float, x1: float, x2: float) -> float:
    """Standard Aitken-Δ² acceleration starting from x0."""
    d1 = x1 - x0
    d2 = x2 - x1
    d2_d1 = d2 - d1
    if abs(d2_d1) < 1e-12:
        raise ValueError("Second difference is zero; Aitken-Δ² undefined.")
    return x0 - (d1 * d1) / d2_d1


def connes_2026_section_6_4_at(c: int) -> float:
    """Evaluate the Connes 2026 §6.4 heuristic prediction at integer cutoff c.

    Asymptotic (Connes 2026, displayed equation immediately before footnote 19;
    LaTeX in the arXiv HTML source reads ``\\sqrt{2}\\pi^{5}`` — the radical
    covers only the 2, then is multiplied by pi^5):
        1 - chi_2(lambda) ~  (2^14 / 3) * sqrt(2) * pi^5 * exp(-4*pi*e^L + 9*L/2)
    where L = 2*log(lambda) = log(c) at lambda = sqrt(c).
    """
    prefactor = math.log10((2**14) * math.sqrt(2) * (math.pi**5) / 3.0)
    L = math.log(c)
    exponential_arg = -4.0 * math.pi * c / math.log(10.0)
    linear_arg = 9.0 * L / (2.0 * math.log(10.0))
    return prefactor + exponential_arg + linear_arg


def main() -> None:
    runs = {
        100: load_run("results_c100_N100_T800_dps500_v020.json"),
        150: load_run("results_c100_N150_T800_dps500_v020.json"),
        200: load_run("results_c100_N200_T800_dps500_v020.json"),
        250: load_run("results_c100_N250_T800_dps500_v020.json"),
    }

    log10_lambda = {N: log10_from_decimal_string(run["lambda_even"])
                    for N, run in runs.items()}

    print("c=100 N-sweep: log_10 |lambda_N| at N = (100, 150, 200, 250)")
    for N in (100, 150, 200, 250):
        print(f"    N={N}:  {log10_lambda[N]:.2f}")
    print()

    # Consecutive first differences (per-step gap in log10 |lambda_N|)
    d1 = log10_lambda[150] - log10_lambda[100]
    d2 = log10_lambda[200] - log10_lambda[150]
    d3 = log10_lambda[250] - log10_lambda[200]

    print("First differences and consecutive ratios:")
    print(f"    |Delta_1| = {abs(d1):.2f}   (N=100 -> 150)")
    print(f"    |Delta_2| = {abs(d2):.2f}   (N=150 -> 200)    "
          f"Delta_2 / Delta_1 = {d2/d1:.4f}")
    print(f"    |Delta_3| = {abs(d3):.2f}   (N=200 -> 250)    "
          f"Delta_3 / Delta_2 = {d3/d2:.4f}")
    print()

    a1 = aitken_delta2(log10_lambda[100], log10_lambda[150], log10_lambda[200])
    a2 = aitken_delta2(log10_lambda[150], log10_lambda[200], log10_lambda[250])

    print("Aitken-Delta^2 extrapolations (two consecutive triples):")
    print(f"    from (100, 150, 200): log_10 |lambda_infinity (c=100)| ~ {a1:.2f}")
    print(f"    from (150, 200, 250): log_10 |lambda_infinity (c=100)| ~ {a2:.2f}")
    print()

    prediction = connes_2026_section_6_4_at(100)
    pref = math.log10((2**14) * math.sqrt(2) * (math.pi**5) / 3.0)
    exp_term = -4.0 * math.pi * 100 / math.log(10.0)
    lin_term = 9.0 * math.log(100) / (2.0 * math.log(10.0))

    print("Connes 2026 §6.4 heuristic prediction at c=100:")
    print(f"    prefactor log_10[2^14 * sqrt(2) * pi^5 / 3] =  {pref:+.2f}")
    print(f"    -4*pi*c / ln(10)                           =  {exp_term:+.2f}")
    print(f"    +9 * log(c) / (2*ln(10))                   =  {lin_term:+.2f}")
    print(f"    prediction log_10 |varepsilon(c=100)|      = ~ {prediction:.2f}")
    print()

    gap1 = abs(a1 - prediction)
    gap2 = abs(a2 - prediction)

    print("Gaps from the Connes prediction:")
    print(f"    first triple anchor (100-150-200):  {gap1:.2f} OOM")
    print(f"    second triple anchor (150-200-250): {gap2:.2f} OOM   "
          f"(deeper Aitken anchor is closer)")
    print()
    print("The consistency of the two consecutive ratios "
          f"({d2/d1:.4f} and {d3/d2:.4f}) is evidence for")
    print("a local geometric model of the convergence sequence; this does NOT rule")
    print("out stretched-exponential or polynomial alternatives, only shows that")
    print("local geometric convergence fits the data without strain.")


if __name__ == "__main__":
    main()


==> anc/c100_experiment_optimized.py <==
"""
c100_experiment_optimized.py — c=100 cell-based runner for the v3 paper's
Section 6 four-point N-sweep and dps retest (paper Table 10).

Cells reproduced by this script:
    c100-N100              c=100, N=100, T=800, dps=500
    c100-N150-dps500       c=100, N=150, T=800, dps=500
    c100-N200               c=100, N=200, T=800, dps=500
    c100-N250-dps500       c=100, N=250, T=800, dps=500   (headline)
    c100-N150-dps1000      c=100, N=150, T=800, dps=1000  (precision retest)

Output: a JSON file per cell, written to ./results_c100_runner/ by default
        (override with --out-dir). Each JSON's `lambda_even` field is the
        smallest-positive even-sector eigenvalue stored as a full-precision
        decimal string; `log10(|lambda_even|)` reproduces the corresponding
        row of paper Table 10 to displayed precision.

The script calls the v0.2.0 fused-kernel math core from the public
`connes-cvs` PyPI package (v0.2.2 at the time of submission), using
multiprocessing for the psi-cache phase. The smallest-positive selection
rule documented in paper Remark 2.1 is applied to the eigenspectrum; any
negative-sign eigenvalues are recorded as metadata for paper Section 6.6,
where they are identified as a finite archimedean-cutoff artifact (see
ERRATA.md), not a feature of the operator.

Reproduction:
    pip install connes-cvs
    python c100_experiment_optimized.py --cell c100-N100      # ~1 hour
    python c100_experiment_optimized.py --cell c100-N150-dps500
    python c100_experiment_optimized.py --cell c100-N200
    python c100_experiment_optimized.py --cell c100-N250-dps500
    python c100_experiment_optimized.py --cell c100-N150-dps1000

Apple M-series wall-clock estimates (12 workers): N=100 ~ 1 h, N=150 dps=500
~ 0.4 h, N=200 ~ 0.8 h, N=250 ~ 0.7 h, N=150 dps=1000 ~ 1.8 h. python-flint
provides an ~11x speedup over pure mpmath for the dominant archimedean
quadrature; install it for the wall-clocks above.
"""
from __future__ import annotations

import argparse
import json
import os
import pickle
import sys
import time
from typing import Any

import mpmath as mp


# ============================================================
# Cell table (the five cells of paper Table 10)
# ============================================================
CELLS = {
    "c100-N100":         dict(c=100, N=100, T=800, dps=500,  flint_prec=2000),
    "c100-N150-dps500":  dict(c=100, N=150, T=800, dps=500,  flint_prec=2000),
    "c100-N200":         dict(c=100, N=200, T=800, dps=500,  flint_prec=2000),
    "c100-N250-dps500":  dict(c=100, N=250, T=800, dps=500,  flint_prec=2000),
    "c100-N150-dps1000": dict(c=100, N=150, T=800, dps=1000, flint_prec=4000),
}


# ============================================================
# Worker init + per-point compute (v0.2.0 fused/cached kernels)
# ============================================================
_globals: dict = {}


def _init_worker(c: int, dps: int, flint_prec: int, T: int) -> None:
    """Multiprocessing worker init — set precision + import v0.2.0 math core."""
    mp.mp.dps = dps
    try:
        from flint import ctx as flint_ctx
        flint_ctx.prec = flint_prec
    except ImportError:
        pass
    from connes_cvs.operator import prime_powers_up_to
    L = mp.log(c)
    prime_data, _ = prime_powers_up_to(int(c))
    _globals.update(dict(c=c, dps=dps, flint_prec=flint_prec, T=T,
                         L=L, prime_data=prime_data))


def _compute_point(n_idx: int) -> tuple[int, str, str, float]:
    """Compute (psi(n_idx), psi'(n_idx)) using v0.2.0 fused/cached kernels.

    Returns (n_idx, psi_str, psi_d_str, t_point) with mpmath values as
    decimal strings for cross-process transport at full precision.
    """
    from connes_cvs.operator import _compute_psi_pair
    t0 = time.time()
    psi, psi_d = _compute_psi_pair(
        n_idx,
        _globals["L"],
        _globals["T"],
        _globals["dps"],
        _globals["prime_data"],
    )
    return (n_idx,
            mp.nstr(psi,   _globals["dps"] + 5),
            mp.nstr(psi_d, _globals["dps"] + 5),
            time.time() - t0)


# ============================================================
# Coordinator — pool + imap_unordered + streaming progress
# ============================================================
def run_cell(tag: str, out_dir: str, n_workers: int = 12,
             report_every_s: float = 30.0) -> dict:
    cell = CELLS[tag]
    c, N, T, dps, flint_prec = (
        cell["c"], cell["N"], cell["T"], cell["dps"], cell["flint_prec"],
    )
    out_json = os.path.join(out_dir, f"results_c{c}_N{N}_T{T}_dps{dps}_v020.json")
    out_pkl  = out_json.replace(".json", ".pickle")

    if os.path.exists(out_json):
        print(f"[{tag}] RESUME: {out_json} already on disk — skipping.", flush=True)
        with open(out_json) as f:
            return json.load(f)

    print(f"\n=== cell={tag} c={c} N={N} T={T} dps={dps} ===", flush=True)

    mp.mp.dps = dps
    try:
        from flint import ctx as flint_ctx
        flint_ctx.prec = flint_prec
    except ImportError:
        pass

    n_indices = list(range(-N, N + 1))
    n_total = len(n_indices)

    print(f"[{tag}] phase 1: psi cache ({n_total} points, {n_workers} workers)",
          flush=True)
    t_cache_start = time.time()
    import multiprocessing as mp_pool
    ctx = mp_pool.get_context("spawn")
    with ctx.Pool(
        n_workers,
        initializer=_init_worker,
        initargs=(c, dps, flint_prec, T),
    ) as pool:
        cache_results: list[tuple[int, str, str, float]] = []
        last_report = t_cache_start
        per_point_t = []
        for out in pool.imap_unordered(_compute_point, n_indices, chunksize=1):
            cache_results.append(out)
            per_point_t.append(out[3])
            now = time.time()
            if now - last_report >= report_every_s or len(cache_results) == n_total:
                done = len(cache_results)
                frac = done / n_total
                med_t = sorted(per_point_t)[len(per_point_t) // 2]
                elapsed = now - t_cache_start
                eta = (1 - frac) * n_total * med_t / max(n_workers, 1)
                print(f"[{tag}] psi-cache {done}/{n_total} ({100*frac:.1f}%) "
                      f"median/point={med_t:.1f}s  elapsed={elapsed/60:.1f}min "
                      f"ETA~{eta/60:.1f}min",
                      flush=True)
                last_report = now
    t_cache = time.time() - t_cache_start
    print(f"[{tag}] psi-cache done: {t_cache:.1f}s ({t_cache/60:.2f} min)", flush=True)

    psi_vals   = {n: mp.mpf(ps) for (n, ps, _, _) in cache_results}
    psi_d_vals = {n: mp.mpf(pd) for (n, _, pd, _) in cache_results}

    print(f"[{tag}] phase 2: matrix assembly ({2*N+1}x{2*N+1})", flush=True)
    t_mat_s = time.time()
    DIM = 2 * N + 1
    Q = mp.matrix(DIM, DIM)
    for i in range(DIM):
        m_idx = i - N
        for j in range(DIM):
            n_idx = j - N
            if m_idx == n_idx:
                Q[i, j] = psi_d_vals[n_idx]
            else:
                Q[i, j] = (psi_vals[m_idx] - psi_vals[n_idx]) / mp.mpf(m_idx - n_idx)
    for i in range(DIM):
        for j in range(i + 1, DIM):
            avg = (Q[i, j] + Q[j, i]) / 2
            Q[i, j] = avg
            Q[j, i] = avg
    t_mat = time.time() - t_mat_s

    V_even = mp.matrix(DIM, N + 1)
    V_even[N, 0] = mp.mpf(1)
    inv_sqrt2 = 1 / mp.sqrt(2)
    for k in range(1, N + 1):
        V_even[N + k, k] = inv_sqrt2
        V_even[N - k, k] = inv_sqrt2
    Q_even = V_even.T * Q * V_even

    print(f"[{tag}] phase 3: diagonalize ({N+1}x{N+1}) at dps={dps}", flush=True)
    t_diag_s = time.time()
    eigs, vecs = mp.eigsy(Q_even)
    t_diag = time.time() - t_diag_s

    # Smallest-positive selection rule (paper Remark 2.1):
    # at c=100, computed at the finite archimedean integration cutoff T, the
    # raw spectrum carries a small block of negative-sign eigenvalues. These
    # are stable in working precision but vanish once T is increased: they are
    # a finite archimedean-cutoff artifact, not a feature of the operator (see
    # ERRATA.md, correction 2026-06-26). We report the smallest-positive
    # eigenvalue as the empirically distinguished positive branch.
    pos_indices = [i for i in range(N + 1) if eigs[i] > 0]
    neg_indices = [i for i in range(N + 1) if eigs[i] < 0]
    if not pos_indices:
        print(f"[{tag}] NO POSITIVE EIGENVALUES; raising for investigation.",
              flush=True)
        sys.exit(3)
    min_idx = min(pos_indices, key=lambda i: eigs[i])
    lambda_even = eigs[min_idx]

    print(f"[{tag}] lambda_even (smallest positive) = {mp.nstr(lambda_even, 25)}",
          flush=True)
    if neg_indices:
        neg_log10s = [round(float(mp.log10(abs(eigs[i]))), 2) for i in neg_indices]
        print(f"[{tag}] negative-sign eigenvalues (paper §6.6): "
              f"{len(neg_indices)} at log10|e| in {neg_log10s}",
              flush=True)

    out: dict[str, Any] = dict(
        tag=tag,
        c=c, N=N, T=T, dps=dps, flint_prec=flint_prec,
        engine="v020",
        lambda_even=mp.nstr(lambda_even, dps + 5),
        t_cache_s=t_cache,
        t_mat_s=t_mat,
        t_diag_s=t_diag,
        t_total_s=t_cache + t_mat + t_diag,
        n_workers=n_workers,
        version="v0.2.0",
        negative_count=len(neg_indices),
        negative_log10_abs=[round(float(mp.log10(abs(eigs[i]))), 4)
                            for i in neg_indices],
    )
    min_eigvec_even = mp.matrix(N + 1, 1)
    for i in range(N + 1):
        min_eigvec_even[i, 0] = vecs[i, min_idx]
    min_eigvec_full = V_even * min_eigvec_even
    with open(out_pkl, "wb") as f:
        pickle.dump(dict(
            out=out,
            psi_vals={k: mp.nstr(v, dps + 5) for k, v in psi_vals.items()},
            psi_d_vals={k: mp.nstr(v, dps + 5) for k, v in psi_d_vals.items()},
            lambda_even=lambda_even,
            eigvec_even=min_eigvec_even,
            eigvec_full=min_eigvec_full,
        ), f)
    with open(out_json, "w") as f:
        json.dump(out, f, indent=2)
    print(f"[{tag}] saved {out_json} + {out_pkl}", flush=True)

    return out


# ============================================================
# Entrypoint
# ============================================================
def main() -> None:
    ap = argparse.ArgumentParser(
        description="c=100 cell-based runner (paper Table 10)",
    )
    ap.add_argument("--cell", required=True, choices=list(CELLS.keys()),
                    help="cell tag to run")
    ap.add_argument("--out-dir", default="./results_c100_runner",
                    help="output directory for the JSON and pickle artifacts")
    ap.add_argument("--workers", type=int, default=12,
                    help="number of worker processes (default: 12)")
    ap.add_argument("--report-every", type=float, default=30.0,
                    help="progress-line cadence in seconds (default: 30)")
    args = ap.parse_args()
    os.makedirs(args.out_dir, exist_ok=True)
    result = run_cell(args.cell, args.out_dir, args.workers, args.report_every)
    print(f"\n[DONE] cell={args.cell} t_total={result['t_total_s']:.1f}s", flush=True)


if __name__ == "__main__":
    main()


==> anc/c100_full_spectrum_diagnosis.json <==
{
  "c": 100,
  "N": 150,
  "T": 800,
  "dps": 500,
  "matrix_dim": 151,
  "total_eigenvalues": 151,
  "positive_count": 146,
  "negative_count": 5,
  "smallest_positive": "6.41845210995848289209971243292e-248",
  "log10_smallest_positive": -247.19256969485275,
  "smallest_abs": "6.41845210995848289209971243292e-248",
  "log10_smallest_abs": -247.19256969485275,
  "sign_smallest_abs": "+",
  "spectrum": [
    {
      "idx": 0,
      "value": "-2.19737482561237989858532388568e-41",
      "log10_abs": -40.65809585531866,
      "sign": "-"
    },
    {
      "idx": 1,
      "value": "-1.77504221384682469758220080708e-60",
      "log10_abs": -59.750791314145374,
      "sign": "-"
    },
    {
      "idx": 2,
      "value": "-1.76726947947680636181434359345e-97",
      "log10_abs": -96.75269722269104,
      "sign": "-"
    },
    {
      "idx": 3,
      "value": "-7.02850405716991787589365815997e-166",
      "log10_abs": -165.15313710013666,
      "sign": "-"
    },
    {
      "idx": 4,
      "value": "-2.06164671195027537794294950242e-224",
      "log10_abs": -223.68578575427844,
      "sign": "-"
    },
    {
      "idx": 5,
      "value": "6.41845210995848289209971243292e-248",
      "log10_abs": -247.19256969485275,
      "sign": "+"
    },
    {
      "idx": 6,
      "value": "2.36630390298714918598818919987e-239",
      "log10_abs": -238.62592947994702,
      "sign": "+"
    },
    {
      "idx": 7,
      "value": "4.82993704464074540133708749737e-232",
      "log10_abs": -231.3160585299821,
      "sign": "+"
    },
    {
      "idx": 8,
      "value": "5.58047006156950861191299821437e-219",
      "log10_abs": -218.25332921745172,
      "sign": "+"
    },
    {
      "idx": 9,
      "value": "1.85802744753916126869026354969e-211",
      "log10_abs": -210.7309478747198,
      "sign": "+"
    },
    {
      "idx": 10,
      "value": "4.25101151577562782242844461171e-205",
      "log10_abs": -204.37150771854945,
      "sign": "+"
    },
    {
      "idx": 11,
      "value": "4.76982193233313942272449876873e-199",
      "log10_abs": -198.32149783380027,
      "sign": "+"
    },
    {
      "idx": 12,
      "value": "5.60378815934009980917408561187e-193",
      "log10_abs": -192.2515182907611,
      "sign": "+"
    },
    {
      "idx": 13,
      "value": "1.71451523933370134045553590933e-187",
      "log10_abs": -186.76585865033957,
      "sign": "+"
    },
    {
      "idx": 14,
      "value": "5.76963408914869315453631606343e-182",
      "log10_abs": -181.23885172897644,
      "sign": "+"
    },
    {
      "idx": 15,
      "value": "1.26661875407581363759899755433e-176",
      "log10_abs": -175.8973540859192,
      "sign": "+"
    },
    {
      "idx": 16,
      "value": "2.26481852561864632926710307909e-171",
      "log10_abs": -170.64496659121403,
      "sign": "+"
    },
    {
      "idx": 17,
      "value": "1.49199947364573102017789698374e-162",
      "log10_abs": -161.82623133007567,
      "sign": "+"
    },
    {
      "idx": 18,
      "value": "2.74492599357799010592969955958e-157",
      "log10_abs": -156.5614693601443,
      "sign": "+"
    },
    {
      "idx": 19,
      "value": "3.14613232659385790239835709766e-152",
      "log10_abs": -151.50222301486565,
      "sign": "+"
    },
    {
      "idx": 20,
      "value": "1.08979744669644262542822278939e-147",
      "log10_abs": -146.96265421394608,
      "sign": "+"
    },
    {
      "idx": 21,
      "value": "4.8068014145530320676191480865e-143",
      "log10_abs": -142.3181438196948,
      "sign": "+"
    },
    {
      "idx": 22,
      "value": "1.91506922320275419843960339372e-138",
      "log10_abs": -137.71781552315142,
      "sign": "+"
    },
    {
      "idx": 23,
      "value": "3.44271892195961023909211135532e-134",
      "log10_abs": -133.46309843347453,
      "sign": "+"
    },
    {
      "idx": 24,
      "value": "7.11764213522268309433262217295e-130",
      "log10_abs": -129.1476638514832,
      "sign": "+"
    },
    {
      "idx": 25,
      "value": "8.49089981900416791125648957097e-126",
      "log10_abs": -125.07104628316938,
      "sign": "+"
    },
    {
      "idx": 26,
      "value": "6.75172242621627656076652589022e-122",
      "log10_abs": -121.17058542053532,
      "sign": "+"
    },
    {
      "idx": 27,
      "value": "7.64302835358683285184232160875e-118",
      "log10_abs": -117.1167345292959,
      "sign": "+"
    },
    {
      "idx": 28,
      "value": "7.98670640939956545882100881489e-114",
      "log10_abs": -113.09763227989971,
      "sign": "+"
    },
    {
      "idx": 29,
      "value": "4.58739616316302715461215914174e-110",
      "log10_abs": -109.33843375299068,
      "sign": "+"
    },
    {
      "idx": 30,
      "value": "5.0814675410329673996547062628e-106",
      "log10_abs": -105.29401084422587,
      "sign": "+"
    },
    {
      "idx": 31,
      "value": "3.57627449321524066418931203735e-102",
      "log10_abs": -101.44656915477724,
      "sign": "+"
    },
    {
      "idx": 32,
      "value": "1.1424101751438848932740870807e-96",
      "log10_abs": -95.94217793740512,
      "sign": "+"
    },
    {
      "idx": 33,
      "value": "5.56750349096046643181311130523e-92",
      "log10_abs": -91.25433950198061,
      "sign": "+"
    },
    {
      "idx": 34,
      "value": "2.07432627660842230482910958493e-88",
      "log10_abs": -87.68312293117464,
      "sign": "+"
    },
    {
      "idx": 35,
      "value": "9.96850890882828477320491484307e-85",
      "log10_abs": -84.00136979866903,
      "sign": "+"
    },
    {
      "idx": 36,
      "value": "2.20912448787134377695545374046e-81",
      "log10_abs": -80.65577981021627,
      "sign": "+"
    },
    {
      "idx": 37,
      "value": "4.43903233600853415228229973455e-78",
      "log10_abs": -77.35271169135694,
      "sign": "+"
    },
    {
      "idx": 38,
      "value": "7.84817850656826725969917669985e-75",
      "log10_abs": -74.10523112750171,
      "sign": "+"
    },
    {
      "idx": 39,
      "value": "1.11732413378950507980495584029e-71",
      "log10_abs": -70.95182082053192,
      "sign": "+"
    },
    {
      "idx": 40,
      "value": "1.02457387649255252926233203363e-68",
      "log10_abs": -67.98945672150259,
      "sign": "+"
    },
    {
      "idx": 41,
      "value": "1.98995452544365696196684115672e-65",
      "log10_abs": -64.70115684799961,
      "sign": "+"
    },
    {
      "idx": 42,
      "value": "9.32914997387949464554685843207e-62",
      "log10_abs": -61.030157925221474,
      "sign": "+"
    },
    {
      "idx": 43,
      "value": "5.22505041164955985985732684035e-57",
      "log10_abs": -56.281909515093346,
      "sign": "+"
    },
    {
      "idx": 44,
      "value": "7.56504194493799964709814390746e-54",
      "log10_abs": -53.12118865965605,
      "sign": "+"
    },
    {
      "idx": 45,
      "value": "4.69775395113989471683056898816e-51",
      "log10_abs": -50.32810973350574,
      "sign": "+"
    },
    {
      "idx": 46,
      "value": "3.14530874833546956135558019345e-48",
      "log10_abs": -47.50233671711313,
      "sign": "+"
    },
    {
      "idx": 47,
      "value": "2.37317578109871560542997984945e-45",
      "log10_abs": -44.62467009240472,
      "sign": "+"
    },
    {
      "idx": 48,
      "value": "4.81501684818969984955385171509e-42",
      "log10_abs": -41.31740218890019,
      "sign": "+"
    },
    {
      "idx": 49,
      "value": "5.08400306919926710738634577815e-38",
      "log10_abs": -37.29379419593551,
      "sign": "+"
    },
    {
      "idx": 50,
      "value": "2.01629142082562808149783401539e-35",
      "log10_abs": -34.69544669776728,
      "sign": "+"
    },
    {
      "idx": 51,
      "value": "6.38168184591798924181727443008e-33",
      "log10_abs": -32.19506485103665,
      "sign": "+"
    },
    {
      "idx": 52,
      "value": "1.56782216104679067592012490979e-30",
      "log10_abs": -29.804703201126234,
      "sign": "+"
    },
    {
      "idx": 53,
      "value": "3.04805338775807089521637962769e-28",
      "log10_abs": -27.515977430440813,
      "sign": "+"
    },
    {
      "idx": 54,
      "value": "4.95569206461183732761575544848e-26",
      "log10_abs": -25.30489568752494,
      "sign": "+"
    },
    {
      "idx": 55,
      "value": "1.20937897701289437558134910717e-23",
      "log10_abs": -22.91743758513197,
      "sign": "+"
    },
    {
      "idx": 56,
      "value": "2.25675849761706053229535745683e-21",
      "log10_abs": -20.646514913569117,
      "sign": "+"
    },
    {
      "idx": 57,
      "value": "2.79027448327063599812927508214e-19",
      "log10_abs": -18.55435307245889,
      "sign": "+"
    },
    {
      "idx": 58,
      "value": "3.46381249074735128136194797645e-17",
      "log10_abs": -16.46044562601897,
      "sign": "+"
    },
    {
      "idx": 59,
      "value": "5.02264622162265644858164442526e-15",
      "log10_abs": -14.299067411011873,
      "sign": "+"
    },
    {
      "idx": 60,
      "value": "4.10798671327508908412966234017e-13",
      "log10_abs": -12.386370969738985,
      "sign": "+"
    },
    {
      "idx": 61,
      "value": "3.06617091177579831382138922503e-11",
      "log10_abs": -10.513403640749628,
      "sign": "+"
    },
    {
      "idx": 62,
      "value": "0.00000000203559682669454568427280767385",
      "log10_abs": -8.691308234822776,
      "sign": "+"
    },
    {
      "idx": 63,
      "value": "0.000000164014557242265160806089461121",
      "log10_abs": -6.785117604090007,
      "sign": "+"
    },
    {
      "idx": 64,
      "value": "0.00000731883434018725760357649751043",
      "log10_abs": -5.135558082867336,
      "sign": "+"
    },
    {
      "idx": 65,
      "value": "0.000214412518778431010668413996005",
      "log10_abs": -3.668749861340877,
      "sign": "+"
    },
    {
      "idx": 66,
      "value": "0.00735642711628619269524726861337",
      "log10_abs": -2.1333330634386916,
      "sign": "+"
    },
    {
      "idx": 67,
      "value": "0.196411989774690809434024909298",
      "log10_abs": -0.7068320046648872,
      "sign": "+"
    },
    {
      "idx": 68,
      "value": "1.32409567203744599961301184442",
      "log10_abs": 0.12191936602272575,
      "sign": "+"
    },
    {
      "idx": 69,
      "value": "1.43745872535190181442111371192",
      "log10_abs": 0.1575953833726177,
      "sign": "+"
    },
    {
      "idx": 70,
      "value": "1.77586298281499631326096447284",
      "log10_abs": 0.2494094546278822,
      "sign": "+"
    },
    {
      "idx": 71,
      "value": "1.95141342621775939100865569057",
      "log10_abs": 0.2903492887200526,
      "sign": "+"
    },
    {
      "idx": 72,
      "value": "1.98855296232890747046240057114",
      "log10_abs": 0.29853716230258126,
      "sign": "+"
    },
    {
      "idx": 73,
      "value": "2.21647902225564398876717909235",
      "log10_abs": 0.3456636252984575,
      "sign": "+"
    },
    {
      "idx": 74,
      "value": "2.6908064888275958567143401453",
      "log10_abs": 0.42988246630473703,
      "sign": "+"
    },
    {
      "idx": 75,
      "value": "2.7450439215342068537586282458",
      "log10_abs": 0.43854929768495954,
      "sign": "+"
    },
    {
      "idx": 76,
      "value": "2.89115567977381335242556421177",
      "log10_abs": 0.46107147771229073,
      "sign": "+"
    },
    {
      "idx": 77,
      "value": "3.11438491175832687479878009762",
      "log10_abs": 0.4933722866913625,
      "sign": "+"
    },
    {
      "idx": 78,
      "value": "3.1735126338427463781636460385",
      "log10_abs": 0.5015402315919222,
      "sign": "+"
    },
    {
      "idx": 79,
      "value": "3.1860636580613948653149955114",
      "log10_abs": 0.5032544488250001,
      "sign": "+"
    },
    {
      "idx": 80,
      "value": "3.21642351494972619998650015896",
      "log10_abs": 0.5073732285390539,
      "sign": "+"
    },
    {
      "idx": 81,
      "value": "3.26962383692119659269330598644",
      "log10_abs": 0.5144977909029513,
      "sign": "+"
    },
    {
      "idx": 82,
      "value": "3.32780452504379727437509767716",
      "log10_abs": 0.5221578079467799,
      "sign": "+"
    },
    {
      "idx": 83,
      "value": "3.35525760888485215197453710506",
      "log10_abs": 0.5257258699065607,
      "sign": "+"
    },
    {
      "idx": 84,
      "value": "3.42847546144049484864249348091",
      "log10_abs": 0.535101045445225,
      "sign": "+"
    },
    {
      "idx": 85,
      "value": "3.52369076909223394080048853355",
      "log10_abs": 0.546997788738446,
      "sign": "+"
    },
    {
      "idx": 86,
      "value": "3.59116908260898486414195563885",
      "log10_abs": 0.5552358534455812,
      "sign": "+"
    },
    {
      "idx": 87,
      "value": "3.6105429886625177299677588426",
      "log10_abs": 0.5575725202565582,
      "sign": "+"
    },
    {
      "idx": 88,
      "value": "3.6558227471418316937328927743",
      "log10_abs": 0.5629851307695719,
      "sign": "+"
    },
    {
      "idx": 89,
      "value": "3.68616047846967114915281700346",
      "log10_abs": 0.5665742384784762,
      "sign": "+"
    },
    {
      "idx": 90,
      "value": "3.69801838422885319083105871466",
      "log10_abs": 0.5679690658683946,
      "sign": "+"
    },
    {
      "idx": 91,
      "value": "3.72494301510067847327804578327",
      "log10_abs": 0.571119633214076,
      "sign": "+"
    },
    {
      "idx": 92,
      "value": "3.75947686672849364314835229964",
      "log10_abs": 0.5751274168161027,
      "sign": "+"
    },
    {
      "idx": 93,
      "value": "3.83638063262175125191834099439",
      "log10_abs": 0.5839216898558748,
      "sign": "+"
    },
    {
      "idx": 94,
      "value": "3.87488614814830299350215464448",
      "log10_abs": 0.5882589465952739,
      "sign": "+"
    },
    {
      "idx": 95,
      "value": "3.92479906654756058689645810658",
      "log10_abs": 0.5938174275721322,
      "sign": "+"
    },
    {
      "idx": 96,
      "value": "3.99290745597940995327551392308",
      "log10_abs": 0.6012892446237812,
      "sign": "+"
    },
    {
      "idx": 97,
      "value": "4.07673003876841925672851791433",
      "log10_abs": 0.610311953405793,
      "sign": "+"
    },
    {
      "idx": 98,
      "value": "4.1513739269907495035300943897",
      "log10_abs": 0.6181918533772705,
      "sign": "+"
    },
    {
      "idx": 99,
      "value": "4.18962804122072589307070636523",
      "log10_abs": 0.6221754676402962,
      "sign": "+"
    },
    {
      "idx": 100,
      "value": "4.2522167758496478435590154752",
      "log10_abs": 0.628615396527541,
      "sign": "+"
    },
    {
      "idx": 101,
      "value": "4.27949940923531056521086191795",
      "log10_abs": 0.6313929707604589,
      "sign": "+"
    },
    {
      "idx": 102,
      "value": "4.39809515706017628526115669811",
      "log10_abs": 0.6432646215093281,
      "sign": "+"
    },
    {
      "idx": 103,
      "value": "4.40897577583389276434403993224",
      "log10_abs": 0.6443377126955514,
      "sign": "+"
    },
    {
      "idx": 104,
      "value": "4.46800974540228287635090752588",
      "log10_abs": 0.6501141117062885,
      "sign": "+"
    },
    {
      "idx": 105,
      "value": "4.52611661884159437167183507828",
      "log10_abs": 0.6557257396909384,
      "sign": "+"
    },
    {
      "idx": 106,
      "value": "4.53932886871258146560780248039",
      "log10_abs": 0.6569916479759934,
      "sign": "+"
    },
    {
      "idx": 107,
      "value": "4.55121355453776294051147497003",
      "log10_abs": 0.658127214188303,
      "sign": "+"
    },
    {
      "idx": 108,
      "value": "4.64494949397376469980098492598",
      "log10_abs": 0.6669809961320832,
      "sign": "+"
    },
    {
      "idx": 109,
      "value": "4.65465586179695998781846611344",
      "log10_abs": 0.6678875772942767,
      "sign": "+"
    },
    {
      "idx": 110,
      "value": "4.71015684321914279324034375515",
      "log10_abs": 0.6730353689145623,
      "sign": "+"
    },
    {
      "idx": 111,
      "value": "4.73018414956432880497675728393",
      "log10_abs": 0.6748780484720329,
      "sign": "+"
    },
    {
      "idx": 112,
      "value": "4.75089739926281806731726994827",
      "log10_abs": 0.6767756514642186,
      "sign": "+"
    },
    {
      "idx": 113,
      "value": "4.8004020159390574389529803521",
      "log10_abs": 0.6812776094574609,
      "sign": "+"
    },
    {
      "idx": 114,
      "value": "4.84337462913129005641760635068",
      "log10_abs": 0.685148062495232,
      "sign": "+"
    },
    {
      "idx": 115,
      "value": "4.87879474343830602267134424018",
      "log10_abs": 0.6883125472233051,
      "sign": "+"
    },
    {
      "idx": 116,
      "value": "4.94731396114435775642426319893",
      "log10_abs": 0.6943694719703942,
      "sign": "+"
    },
    {
      "idx": 117,
      "value": "4.98863305848423031069185618252",
      "log10_abs": 0.6979815603560457,
      "sign": "+"
    },
    {
      "idx": 118,
      "value": "5.01281393917808054201120764634",
      "log10_abs": 0.7000815851859913,
      "sign": "+"
    },
    {
      "idx": 119,
      "value": "5.021556925573959004373946032",
      "log10_abs": 0.700838390322881,
      "sign": "+"
    },
    {
      "idx": 120,
      "value": "5.06961815311353921397690656272",
      "log10_abs": 0.7049752492266443,
      "sign": "+"
    },
    {
      "idx": 121,
      "value": "5.08308464286486311105388475364",
      "log10_abs": 0.7061273415781866,
      "sign": "+"
    },
    {
      "idx": 122,
      "value": "5.0860375700957936330250411708",
      "log10_abs": 0.7063795639452787,
      "sign": "+"
    },
    {
      "idx": 123,
      "value": "5.12928670244156007659576152752",
      "log10_abs": 0.710056974715667,
      "sign": "+"
    },
    {
      "idx": 124,
      "value": "5.18276035129982046993828800531",
      "log10_abs": 0.7145611277061508,
      "sign": "+"
    },
    {
      "idx": 125,
      "value": "5.25116222951964012416341736825",
      "log10_abs": 0.7202554355974445,
      "sign": "+"
    },
    {
      "idx": 126,
      "value": "5.30099485316457493809355793094",
      "log10_abs": 0.7243573825619651,
      "sign": "+"
    },
    {
      "idx": 127,
      "value": "5.34349993967976958253371278729",
      "log10_abs": 0.7278258088239189,
      "sign": "+"
    },
    {
      "idx": 128,
      "value": "5.38900835386432228715855433419",
      "log10_abs": 0.7315088568256349,
      "sign": "+"
    },
    {
      "idx": 129,
      "value": "5.48473034598039061434803429635",
      "log10_abs": 0.7391552805649686,
      "sign": "+"
    },
    {
      "idx": 130,
      "value": "5.5280255374022808662732220203",
      "log10_abs": 0.7425700406482105,
      "sign": "+"
    },
    {
      "idx": 131,
      "value": "5.62773318708068505755441496417",
      "log10_abs": 0.7503334991881945,
      "sign": "+"
    },
    {
      "idx": 132,
      "value": "5.632263270306054527421503668",
      "log10_abs": 0.7506829469452931,
      "sign": "+"
    },
    {
      "idx": 133,
      "value": "5.67358054687804998508555407492",
      "log10_abs": 0.7538572248489819,
      "sign": "+"
    },
    {
      "idx": 134,
      "value": "5.73046708482967529324799661188",
      "log10_abs": 0.7581900223333121,
      "sign": "+"
    },
    {
      "idx": 135,
      "value": "5.78203587270316922501301273044",
      "log10_abs": 0.762080781777515,
      "sign": "+"
    },
    {
      "idx": 136,
      "value": "5.95682349274206157516438721461",
      "log10_abs": 0.7750147316644264,
      "sign": "+"
    },
    {
      "idx": 137,
      "value": "5.97114341317384356291702500688",
      "log10_abs": 0.7760575020647262,
      "sign": "+"
    },
    {
      "idx": 138,
      "value": "6.00641049952549069607397424333",
      "log10_abs": 0.7786150101118033,
      "sign": "+"
    },
    {
      "idx": 139,
      "value": "6.05700513292968045352669216946",
      "log10_abs": 0.782257941700629,
      "sign": "+"
    },
    {
      "idx": 140,
      "value": "6.11296658721182549824099672163",
      "log10_abs": 0.786252021991451,
      "sign": "+"
    },
    {
      "idx": 141,
      "value": "6.14651765938431733136126886081",
      "log10_abs": 0.7886291337184114,
      "sign": "+"
    },
    {
      "idx": 142,
      "value": "6.27076743617836113664809613725",
      "log10_abs": 0.7973206944035879,
      "sign": "+"
    },
    {
      "idx": 143,
      "value": "6.33556907736156836278109079284",
      "log10_abs": 0.8017856304361722,
      "sign": "+"
    },
    {
      "idx": 144,
      "value": "6.41206109538259153800182742435",
      "log10_abs": 0.8069976517452889,
      "sign": "+"
    },
    {
      "idx": 145,
      "value": "6.6723098007209266374296146829",
      "log10_abs": 0.824276202740598,
      "sign": "+"
    },
    {
      "idx": 146,
      "value": "6.69559542889235847027999838426",
      "log10_abs": 0.8257892041984993,
      "sign": "+"
    },
    {
      "idx": 147,
      "value": "7.00068267559531219289887499317",
      "log10_abs": 0.8451403925553548,
      "sign": "+"
    },
    {
      "idx": 148,
      "value": "7.19360781330444863427135647021",
      "log10_abs": 0.8569467569241643,
      "sign": "+"
    },
    {
      "idx": 149,
      "value": "7.27766050310062918496058583853",
      "log10_abs": 0.8619917922410132,
      "sign": "+"
    },
    {
      "idx": 150,
      "value": "7.8642797958773160017078905016",
      "log10_abs": 0.895658956457337,
      "sign": "+"
    }
  ]
}

==> anc/eigenvector_overlaps.json <==
{
  "cutoffs": [
    13,
    14,
    17,
    19,
    23,
    29,
    31,
    37,
    41,
    43,
    47,
    53,
    59,
    61,
    67
  ],
  "overlap_matrix": [
    [
      1.0000000000000002,
      0.9998207761817485,
      0.9976977288153477,
      0.9955662324163392,
      0.9906893727824336,
      0.9832549176869059,
      0.9808816798301564,
      0.9742368172398996,
      0.970188621374084,
      0.9682687362587277,
      0.9646501457445652,
      0.9596931574357355,
      0.9552122116467298,
      0.9538151311601458,
      0.949851018664464
    ],
    [
      0.9998207761817485,
      1.0,
      0.9988005555584996,
      0.9971608501781809,
      0.9930610874650063,
      0.9864541961757434,
      0.9842976661959799,
      0.9781826363698551,
      0.9744148199140164,
      0.9726189726191665,
      0.969220594050054,
      0.9645402559181024,
      0.9602881380176125,
      0.9589587327689505,
      0.9551780852378741
    ],
    [
      0.9976977288153477,
      0.9988005555584996,
      1.0,
      0.9996496631812861,
      0.9976049216493741,
      0.9932113732928638,
      0.9916388558611225,
      0.9869598670403639,
      0.9839568523068792,
      0.9825004642504376,
      0.9797065263610767,
      0.9757888548702247,
      0.9721704786449992,
      0.9710290308881614,
      0.9677591680040434
    ],
    [
      0.9955662324163392,
      0.9971608501781809,
      0.9996496631812861,
      1.0000000000000002,
      0.9990833508863914,
      0.9959209564710728,
      0.9946761755925622,
      0.9908084301527345,
      0.9882406661996473,
      0.9869781993370292,
      0.984530728145645,
      0.9810524027934711,
      0.9778010217986642,
      0.9767687677722451,
      0.9737964592029209
    ],
    [
      0.9906893727824336,
      0.9930610874650063,
      0.9976049216493741,
      0.9990833508863914,
      1.0,
      0.9988630426694489,
      0.9981618768557202,
      0.9956480717664196,
      0.9938117266667967,
      0.9928762844959078,
      0.9910149272128533,
      0.9882832805026371,
      0.9856586458911122,
      0.9848134218620817,
      0.9823520599261837
    ],
    [
      0.9832549176869059,
      0.9864541961757434,
      0.9932113732928638,
      0.9959209564710728,
      0.9988630426694489,
      1.0,
      0.9999157219459032,
      0.9989508562799909,
      0.9979588196182114,
      0.9974026189208913,
      0.9962237649218211,
      0.9943668585869976,
      0.9924811171616972,
      0.9918572380574365,
      0.99000255291929
    ],
    [
      0.9808816798301564,
      0.9842976661959799,
      0.9916388558611225,
      0.9946761755925622,
      0.9981618768557202,
      0.9999157219459032,
      1.0,
      0.9994606586483319,
      0.9987019622390465,
      0.9982508937862412,
      0.9972617606793673,
      0.9956489914058444,
      0.9939703391686274,
      0.9934086543598817,
      0.9917248055571035
    ],
    [
      0.9742368172398996,
      0.9781826363698551,
      0.9869598670403639,
      0.9908084301527345,
      0.9956480717664196,
      0.9989508562799909,
      0.9994606586483319,
      1.0,
      0.9998355109080374,
      0.999652791592746,
      0.9991489352381906,
      0.998162552856691,
      0.9970169420619464,
      0.9966156559622297,
      0.9953731261418131
    ],
    [
      0.970188621374084,
      0.9744148199140164,
      0.9839568523068792,
      0.9882406661996473,
      0.9938117266667967,
      0.9979588196182114,
      0.9987019622390465,
      0.9998355109080374,
      1.0,
      0.9999662340506992,
      0.9997323654565717,
      0.9990956619296103,
      0.998248674958639,
      0.9979374415376605,
      0.9969431353391247
    ],
    [
      0.9682687362587277,
      0.9726189726191665,
      0.9825004642504376,
      0.9869781993370292,
      0.9928762844959078,
      0.9974026189208913,
      0.9982508937862412,
      0.999652791592746,
      0.9999662340506992,
      1.0,
      0.9998886829345387,
      0.9994109805958024,
      0.9987000268464431,
      0.9984298607220652,
      0.9975488600203082
    ],
    [
      0.9646501457445652,
      0.969220594050054,
      0.9797065263610767,
      0.984530728145645,
      0.9910149272128533,
      0.9962237649218211,
      0.9972617606793673,
      0.9991489352381906,
      0.9997323654565717,
      0.9998886829345387,
      1.0,
      0.9998116004898256,
      0.9993485639853646,
      0.9991533162466477,
      0.9984791917517795
    ],
    [
      0.9596931574357355,
      0.9645402559181024,
      0.9757888548702247,
      0.9810524027934711,
      0.9882832805026371,
      0.9943668585869976,
      0.9956489914058444,
      0.998162552856691,
      0.9990956619296103,
      0.9994109805958024,
      0.9998116004898256,
      1.0,
      0.9998606347252699,
      0.9997633398267238,
      0.9993600335008335
    ],
    [
      0.9552122116467298,
      0.9602881380176125,
      0.9721704786449992,
      0.9778010217986642,
      0.9856586458911122,
      0.9924811171616972,
      0.9939703391686274,
      0.9970169420619464,
      0.998248674958639,
      0.9987000268464431,
      0.9993485639853646,
      0.9998606347252699,
      1.0,
      0.9999871856032654,
      0.9998177520522298
    ],
    [
      0.9538151311601458,
      0.9589587327689505,
      0.9710290308881614,
      0.9767687677722451,
      0.9848134218620817,
      0.9918572380574365,
      0.9934086543598817,
      0.9966156559622297,
      0.9979374415376605,
      0.9984298607220652,
      0.9991533162466477,
      0.9997633398267238,
      0.9999871856032654,
      1.0,
      0.9999015720466963
    ],
    [
      0.949851018664464,
      0.9551780852378741,
      0.9677591680040434,
      0.9737964592029209,
      0.9823520599261837,
      0.99000255291929,
      0.9917248055571035,
      0.9953731261418131,
      0.9969431353391247,
      0.9975488600203082,
      0.9984791917517795,
      0.9993600335008335,
      0.9998177520522298,
      0.9999015720466963,
      1.0
    ]
  ],
  "min_off_diagonal": 0.949851018664464,
  "mean_off_diagonal": 0.988522837465687
}

==> anc/power_law_refit.json <==
{
  "cutoffs": [
    13,
    14,
    17,
    19,
    23,
    29,
    31,
    37,
    41,
    43,
    47,
    53,
    59,
    61,
    67,
    100
  ],
  "log10_lambda_min": [
    -58.542806617372996,
    -64.31563408552455,
    -79.69243690355513,
    -89.89785225048828,
    -106.22481110176949,
    -123.35990973545343,
    -127.98071794639174,
    -139.33069294835633,
    -145.67323592968066,
    -148.5987060114625,
    -153.52370323204363,
    -160.01704556312973,
    -165.63305384850955,
    -167.29555940494282,
    -172.09730899313234,
    -294.31
  ],
  "paper_1_fit_original": {
    "A": 13.24,
    "B": 0.634,
    "note": "from research/streams/2026-04-14_cross_field_synthesis.md"
  },
  "paper_1_refit_in_sample": {
    "A": 13.236727125010223,
    "B": 0.6339658848232101,
    "rms": 9.004125574871523
  },
  "paper_1_fit_at_c100": {
    "predicted": -245.3083806733381,
    "observed": -294.31,
    "residual_OOM": -49.00161932666191
  },
  "refit_including_c100": {
    "A": 11.79413394465493,
    "B": 0.6696629064655725
  },
  "log_quadratic_fit": {
    "a": -257.55697535999855,
    "b": 165.22662873031723,
    "d": -36.02806900820202,
    "interpretation": "-log10|\u03bb| \u2248 257.557 + -165.227\u00b7log(c) + 36.0281\u00b7(log c)\u00b2"
  }
}

==> anc/preregistered_predictions_2026-04-12.md <==
# Pre-Registered Predictions for CvS Backward Error at c = 67, 71, 73, 79, 83

**Date registered:** 2026-04-12
**Author:** Akiva Groskin
**Status:** PREDICTIONS LOCKED -- do not edit after registration

---

## Purpose

This document records predictions for the backward error `|B_N(c)|` at cutoff
values c = 67, 71, 73, 79, 83 **before** any computation is performed at those
values.  If later measurements match, the predictions validate our empirical
understanding of the CvS convergence structure.  If they do not match, the
discrepancy is equally valuable: it reveals where the models break down.

This is a standard pre-registration protocol.  The predictions below are locked
as of the date above and must not be retroactively modified.

---

## Training Data (N = 80, all values from iteration-5 parallel pipeline)

| c  | log10|B_N(c)| | gamma_1 / lambda |
|----|----------------|------------------|
| 13 |  -54.84        |  7005            |
| 14 |  -61.80        |  7388            |
| 17 |  -75.95        |  8052            |
| 19 |  -86.13        |  8461            |
| 23 | -102.41        |  9268            |
| 29 | -119.49        | 10514            |
| 31 | -124.10        | 10927            |
| 37 | -135.40        | 12186            |
| 41 | -141.74        | 13014            |
| 43 | -144.62        | 13421            |
| 47 | -149.51        | 14270            |
| 53 | -156.01        | 15543            |
| 59 | -161.59        | 16815            |
| 61 | -163.25        | 17242            |

---

## Prediction Methods

### Method 1 -- Linear regression in L = log(c)

Fit: `log10|err| = -70.4275 * log(c) + 121.7568`

R-squared: 0.9933.  Systematic positive residuals at large c (up to +4.5 at
c = 61), meaning this method **over-predicts** the magnitude of error for large
c.  Expected to give the most negative (most optimistic) predictions.

### Method 2 -- Best-fit model M14: a*c + b*log(c) + d

Fit: `log10|err| = 0.899683 * c - 97.876 * log(c) + 184.595`

R-squared: 0.99975.  Residual standard deviation = 0.57 decades.  By far the
best fit to training data.  Captures the curvature that M1 misses.  Predictions
from this method carry the highest individual weight.

### Method 3 -- Local-slope extrapolation from c = 59 to 61

Slope: -0.83 decades per unit c (computed from the last two data points).

This is a model-free extrapolation.  It assumes the local trend continues
unchanged.  It is most reliable for c = 67 (nearest neighbor) and degrades for
more distant targets.

### Method 4 -- Ratio-mediated prediction

Step 1: Fit gamma_1/lambda ratio vs log(c):
`ratio = 6412.49 * log(c) - 10269.75`

Step 2: Fit log10|err| vs ratio:
`log10|err| = -0.010369 * ratio + 1.7717`

This two-step chain propagates uncertainty from both fits.  R-squared of the
composed prediction on training data: 0.921.  Included for diversity but
carries the least individual weight.

### Method 5 -- Weighted ensemble

Average of M1, M2 (double weight), M3, M4, divided by 5.  The double weight
on M2 reflects its superior fit quality.

---

## Predictions

### Primary target: c = 67

| Method | log10|B_N(67)| predicted |
|--------|-------------------------------|
| M1 (linear-log)   | -174.4 |
| M2 (c + log c)    | -166.7 |
| M3 (local slope)  | -168.2 |
| M4 (ratio chain)  | -171.3 |
| **Ensemble**       | **-169.4** |

**Spread:** 7.7 decades across methods.

**Predicted gamma_1/lambda ratio:** 16,693

**Point prediction:** log10|B_N(67)| = **-169.4** (ensemble)

**95% confidence interval (from M2 +/- 2 sigma):** [-168.0, -165.4]

### Secondary targets

| c  | M1    | M2    | M3    | M4    | Ensemble | Spread |
|----|-------|-------|-------|-------|----------|--------|
| 67 | -174.4 | -166.7 | -168.2 | -171.3 | -169.4 |  7.7 |
| 71 | -178.5 | -168.7 | -171.5 | -175.2 | -172.5 |  9.7 |
| 73 | -180.4 | -169.7 | -173.2 | -177.0 | -174.0 | 10.7 |
| 79 | -186.0 | -172.0 | -178.2 | -182.3 | -178.1 | 14.0 |
| 83 | -189.5 | -173.2 | -181.5 | -185.6 | -180.6 | 16.2 |

### Predicted gamma_1/lambda ratios

| c  | Predicted ratio |
|----|-----------------|
| 67 | 16,693 |
| 71 | 17,065 |
| 73 | 17,243 |
| 79 | 17,749 |
| 83 | 18,066 |

---

## Falsification Criteria

For each target c, the prediction is evaluated against the actual computed
value using the following pre-committed rules:

| Outcome | Criterion | Interpretation |
|---------|-----------|----------------|
| **PASS** | actual within +/- 2 OOM of ensemble prediction | Models capture the scaling |
| **PARTIAL** | actual within +/- 5 OOM but outside +/- 2 OOM | Scaling trend correct, quantitative model needs refinement |
| **FAIL** | actual more than 5 OOM from ensemble prediction | Fundamental model assumption violated |

Concretely for c = 67:
- PASS if actual log10|err| is in [-171.4, -167.4]
- PARTIAL if actual is in [-174.4, -164.4] but outside PASS range
- FAIL if actual is outside [-174.4, -164.4]

For c = 71:
- PASS if actual is in [-174.5, -170.5]
- PARTIAL if in [-177.5, -167.5] but outside PASS range

For c = 73:
- PASS if actual is in [-176.0, -172.0]
- PARTIAL if in [-179.0, -169.0] but outside PASS range

For c = 79:
- PASS if actual is in [-180.1, -176.1]
- PARTIAL if in [-183.1, -173.1] but outside PASS range

For c = 83:
- PASS if actual is in [-182.6, -178.6]
- PARTIAL if in [-185.6, -175.6] but outside PASS range

---

## Known Risks and Caveats

1. **Curvature at large c.** M1 residuals show systematic curvature, suggesting
   the true relationship is not purely linear in log(c).  M2 handles this but
   may itself fail if the functional form changes beyond c = 61.

2. **Prime gaps.**  The data includes both primes and non-primes (c = 14).
   Predictions at c = 67, 71, 73, 79, 83 (all prime) assume no special
   prime-specific behavior beyond what the training primes already show.

3. **Precision floor.**  At N = 80 with the current mpmath precision settings,
   there may be a floating-point floor that prevents the backward error from
   reaching the predicted levels.  If the actual value plateaus above the
   prediction, this is a computational limitation, not a model failure.

4. **Extrapolation distance.**  c = 83 is 36% beyond the training maximum
   (c = 61).  The spread of 16.2 decades across methods at c = 83 reflects
   genuine uncertainty about the extrapolation.

5. **gamma_1/lambda is standard Rayleigh-Ritz.**  The ratio trend is a
   consequence of standard spectral theory, not a novel discovery.  Its
   predictive power here is empirical, not theoretical.

---

## Verification Protocol

When computation at c = 67 (or other targets) is completed:

1. Record the actual log10|B_N(c)| and gamma_1/lambda ratio.
2. Compare to the predictions in this document.
3. Classify the outcome as PASS / PARTIAL / FAIL per the criteria above.
4. Document the comparison in a new experiment file.
5. Do NOT modify this file retroactively.

---

## Cryptographic Hash (integrity seal)

After finalizing this document, compute:
```
sha256sum 2026-04-12_preregistered_predictions.md
```
and record the hash in the git commit message.  Any future modification to this
file will change the hash, providing tamper evidence.

---

*Pre-registration locked 2026-04-12.  This document must not be edited after
the hash is recorded.*


==> anc/results_15pt_T800.json <==
{
  "description": "CvS operator reference results at T=800, N=100",
  "source": "https://github.com/akivag613/connes-cvs-",
  "cutoffs": 15,
  "span_oom": 113.1,
  "results": [
    {
      "cutoff": 13,
      "L": 2.564949,
      "lambda_even": "2.865453614930280295161515e-59",
      "gamma_1_abs_error": "2.0054614440503604741098249893e-55",
      "gamma_1_over_lambda": 6998.8,
      "log10_abs_error": -54.7,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 14,
      "L": 2.639057,
      "lambda_even": "4.834659743622143707260649e-65",
      "gamma_1_abs_error": "3.5410849269604603799469318501e-61",
      "gamma_1_over_lambda": 7324.4,
      "log10_abs_error": -60.45,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 17,
      "L": 2.833213,
      "lambda_even": "2.030313472390672324461539e-80",
      "gamma_1_abs_error": "1.6338757166429724644976851893e-76",
      "gamma_1_over_lambda": 8047.4,
      "log10_abs_error": -75.79,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 19,
      "L": 2.944439,
      "lambda_even": "1.265166691339932468448557e-90",
      "gamma_1_abs_error": "1.0699483697618702116427941335e-86",
      "gamma_1_over_lambda": 8457.0,
      "log10_abs_error": -85.97,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 23,
      "L": 3.135494,
      "lambda_even": "5.959212856631049792284123e-107",
      "gamma_1_abs_error": "5.5195844100138517140200492396e-103",
      "gamma_1_over_lambda": 9262.3,
      "log10_abs_error": -102.26,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 29,
      "L": 3.367296,
      "lambda_even": "4.366065679051993854454891e-124",
      "gamma_1_abs_error": "4.5874852593972681049871712907e-120",
      "gamma_1_over_lambda": 10507.1,
      "log10_abs_error": -119.34,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 31,
      "L": 3.433987,
      "lambda_even": "1.045398935683009355236785e-128",
      "gamma_1_abs_error": "1.1414670156205922583332355372e-124",
      "gamma_1_over_lambda": 10919.0,
      "log10_abs_error": -123.94,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 37,
      "L": 3.610918,
      "lambda_even": "4.669894310081629760512453e-140",
      "gamma_1_abs_error": "5.6864660199436147776627841131e-136",
      "gamma_1_over_lambda": 12176.9,
      "log10_abs_error": -135.25,
      "T": 800,
      "N": 100,
      "dps": 150
    },
    {
      "cutoff": 41,
      "L": 3.713572,
      "lambda_even": "2.122091326588613401673129e-146",
      "gamma_1_abs_error": "2.7595180686254040200414645148e-142",
      "gamma_1_over_lambda": 13003.8,
      "log10_abs_error": -141.56,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 43,
      "L": 3.7612,
      "lambda_even": "2.519381804904818895595976e-149",
      "gamma_1_abs_error": "3.3789922973808445430228256677e-145",
      "gamma_1_over_lambda": 13412.0,
      "log10_abs_error": -144.47,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 47,
      "L": 3.850148,
      "lambda_even": "2.994310049962871747043274e-154",
      "gamma_1_abs_error": "4.2699521945944592248848802626e-150",
      "gamma_1_over_lambda": 14260.2,
      "log10_abs_error": -149.37,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 53,
      "L": 3.970292,
      "lambda_even": "9.615113980626897852410567e-161",
      "gamma_1_abs_error": "1.4931463539575865075084460647e-156",
      "gamma_1_over_lambda": 15529.2,
      "log10_abs_error": -155.83,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 59,
      "L": 4.077537,
      "lambda_even": "2.32780261371987966024221e-166",
      "gamma_1_abs_error": "3.9106101949546800570123283006e-162",
      "gamma_1_over_lambda": 16799.6,
      "log10_abs_error": -161.41,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 61,
      "L": 4.110874,
      "lambda_even": "5.063380853643015872151542e-168",
      "gamma_1_abs_error": "8.7222232168674549095750472031e-164",
      "gamma_1_over_lambda": 17226.1,
      "log10_abs_error": -163.06,
      "T": 800,
      "N": 100,
      "dps": 200
    },
    {
      "cutoff": 67,
      "L": 4.204693,
      "lambda_even": "7.992653889407075817050925e-173",
      "gamma_1_abs_error": "1.4777464346662333799774234178767075e-168",
      "gamma_1_over_lambda": 18488.8,
      "log10_abs_error": -167.83,
      "T": 800,
      "N": 100,
      "dps": 200
    }
  ]
}


==> anc/results_L_multi_zero.json <==
{
  "cutoffs": [
    13,
    14,
    17,
    19,
    23,
    29,
    31,
    37,
    41,
    43,
    47,
    53
  ],
  "log10_errors": {
    "13": [
      -54.83715121104537,
      -51.570080662355444,
      -49.60345258495586,
      -46.65834250736916,
      -45.36810671226347,
      -43.193332546017274,
      -41.21563968245629,
      -40.14151688814085,
      -37.599607351548514,
      -36.61416245595887
    ],
    "14": [
      -61.79532474011167,
      -58.49818274162972,
      -56.508725034131345,
      -53.526143539958944,
      -52.21596537870215,
      -49.99986893388556,
      -47.989024379288466,
      -46.88907180210094,
      -44.292420250762916,
      -43.28468084862295
    ],
    "17": [
      -75.94763209060281,
      -72.60189026010971,
      -70.57557838308482,
      -67.53258814611155,
      -66.1903022245312,
      -63.90776923948736,
      -61.843716400838154,
      -60.70236430776553,
      -58.01814018498149,
      -56.97480108951234
    ],
    "19": [
      -86.12922057097492,
      -82.75554280731372,
      -80.70805611241926,
      -77.63037727458315,
      -76.26966419744952,
      -73.94902489281594,
      -71.85447545278443,
      -70.68940892827074,
      -67.9550622702087,
      -66.89136354483018
    ],
    "23": [
      -102.41166700086207,
      -98.98665058765319,
      -96.90023515310362,
      -93.75875781150545,
      -92.36414114701302,
      -89.97336286202093,
      -87.82265330455978,
      -86.61389899530116,
      -83.78716436960521,
      -82.68591833085148
    ],
    "29": [
      -119.49109171353325,
      -115.9949789951402,
      -113.8546100804057,
      -110.62463634073652,
      -109.1829535526752,
      -106.69472228421687,
      -104.46590026216275,
      -103.19633007855246,
      -100.240837206748,
      -99.08720416404232
    ],
    "31": [
      -124.10360220585545,
      -120.58578450100903,
      -118.42893657628294,
      -115.1719205845415,
      -113.71584912161597,
      -111.19781093330847,
      -108.94508332330001,
      -107.65689219061244,
      -104.66194955275829,
      -103.49225567599011
    ],
    "37": [
      -135.40385821769067,
      -131.82461194809918,
      -129.62110381086262,
      -126.28747988621568,
      -124.79062754957283,
      -122.18806668706415,
      -119.86750839210256,
      -118.5264550416991,
      -115.41944272957915,
      -114.20409239390759
    ],
    "41": [
      -141.74197273471415,
      -138.12568304874125,
      -135.89402578961395,
      -132.51416649093028,
      -130.99269172903217,
      -128.33907625921273,
      -125.9775241076914,
      -124.60450821737624,
      -121.42969804710188,
      -120.18671082447963
    ],
    "43": [
      -144.62547129073357,
      -140.99113227038725,
      -138.7461510527104,
      -135.34453205628625,
      -133.8114925177366,
      -131.13391656487823,
      -128.75313332391048,
      -127.36382660818606,
      -124.15851037326655,
      -122.90255664364311
    ],
    "47": [
      -149.50932148116294,
      -145.8411414384732,
      -143.57003505755077,
      -140.1253494695437,
      -138.5693363292917,
      -135.8440709582367,
      -133.4249539636873,
      -129.42364976866023,
      -128.7369112963464,
      -127.4060919908803
    ],
    "53": [
      -156.0085310453003,
      -152.29227369196502,
      -149.98459944236902,
      -146.47979193640128,
      -144.89173139313792,
      -142.09994903923572,
      -139.62735679604685,
      -128.78556850615738,
      -134.80892816848706,
      -127.6710582810931
    ]
  },
  "abs_errors": {
    "13": [
      1.4549524124360526e-55,
      2.6910349463749065e-52,
      2.4919964255294606e-50,
      2.196127208728388e-47,
      4.284432329333801e-46,
      6.407187804013702e-44,
      6.086397570208207e-42,
      7.219100899202608e-41,
      2.514158471215308e-38,
      2.4312943679017617e-37
    ],
    "14": [
      1.6020470252813611e-62,
      3.1755375926478283e-59,
      3.099380996394685e-57,
      2.977532153785641e-54,
      6.081834828117002e-53,
      1.0003018364247522e-50,
      1.0255943525003969e-48,
      1.2910058133997058e-47,
      5.100112420373215e-45,
      5.191814312957487e-44
    ],
    "17": [
      1.1281527578459882e-76,
      2.5009772423832012e-73,
      2.6571839278265907e-71,
      2.9336740135415103e-68,
      6.452050760418919e-67,
      1.2366043233214074e-64,
      1.4331234394416498e-62,
      1.984429580951549e-61,
      9.590909986256599e-59,
      1.0597389833180014e-57
    ],
    "19": [
      7.426418665948751e-87,
      1.7557278279981097e-83,
      1.9585916000322814e-81,
      2.3421932520161584e-78,
      5.374471974214019e-77,
      1.1245405159010076e-74,
      1.3980559340807087e-72,
      2.0445186274390686e-71,
      1.1090157904561075e-68,
      1.2842112057879182e-67
    ],
    "23": [
      3.875546920156657e-103,
      1.031215452882025e-99,
      1.2582439385136466e-97,
      1.7427784796335846e-94,
      4.323732855789694e-93,
      1.063254276058821e-90,
      1.504342397022597e-88,
      2.4327697371988296e-87,
      1.6324339955011274e-84,
      2.061017451500219e-83
    ],
    "29": [
      3.2278124060728125e-120,
      1.0116283809659603e-116,
      1.3976226157153323e-114,
      2.3733602222036776e-111,
      6.562154440816284e-110,
      2.0196574495163274e-107,
      3.4205798877268605e-105,
      6.36311718566404e-104,
      5.743317074129357e-101,
      8.180801141054838e-100
    ],
    "31": [
      7.877670183730099e-125,
      2.5954669256985787e-121,
      3.72446093754029e-119,
      6.730997286205351e-116,
      1.923759946885288e-114,
      6.341457215320891e-112,
      1.1347930745337281e-109,
      2.2034733860359252e-108,
      2.177962747780406e-105,
      3.219173055519144e-104
    ],
    "37": [
      3.945860999294721e-136,
      1.4975731738137424e-132,
      2.392743742502937e-130,
      5.15846055258504e-127,
      1.619468296343444e-125,
      6.485348416651909e-123,
      1.3567243133432135e-120,
      2.975397256995305e-119,
      3.806775542470957e-116,
      6.250397046615208e-115
    ],
    "41": [
      1.8114538132808952e-142,
      7.487157193250265e-139,
      1.276363012576079e-136,
      3.0607898257863502e-133,
      1.0169703027315036e-131,
      4.5806144711920444e-129,
      1.0531152270694948e-126,
      2.4859465266718634e-125,
      3.717936370504163e-122,
      6.505627241572137e-121
    ],
    "43": [
      2.3688017174989265e-145,
      1.020628589822456e-141,
      1.7941095059888923e-139,
      4.523430726054985e-136,
      1.5435030154114906e-134,
      7.346549939227577e-132,
      1.765495748565372e-129,
      4.3268654640110404e-128,
      6.942080201291979e-125,
      1.2515360285366299e-123
    ],
    "47": [
      3.095127320984039e-150,
      1.4416457683465753e-146,
      2.6913175439487206e-144,
      7.492910246580025e-141,
      2.695651039451024e-139,
      1.4319539169631708e-136,
      3.758772461147977e-134,
      3.770077095654844e-130,
      1.8326887066188792e-129,
      3.925617754018572e-128
    ],
    "53": [
      9.805482178708243e-157,
      5.101833815676135e-153,
      1.0360973373811616e-150,
      3.312897991583544e-147,
      1.2831239368144002e-145,
      7.944214478565355e-143,
      2.358539770979995e-140,
      1.638443590748318e-129,
      1.5526437931652105e-135,
      2.1327586837486216e-128
    ]
  },
  "detected_gamma": {
    "13": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "14": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "17": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "19": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "23": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "29": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "31": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "37": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "41": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "43": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "47": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "53": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ]
  },
  "true_gamma": {
    "13": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "14": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "17": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "19": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "23": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "29": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "31": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "37": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "41": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "43": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "47": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ],
    "53": [
      14.134725141734695,
      21.022039638771556,
      25.01085758014569,
      30.424876125859512,
      32.93506158773919,
      37.586178158825675,
      40.9187190121475,
      43.327073280915,
      48.00515088116716,
      49.7738324776723
    ]
  },
  "gap_matrix": {
    "13": [
      3.2670705486899223,
      5.233698626089506,
      8.178808703676204,
      9.469044498781898,
      11.643818665028093,
      13.621511528589075,
      14.695634322904517,
      17.237543859496853,
      18.222988755086497
    ],
    "14": [
      3.2971419984819477,
      5.286599705980322,
      8.269181200152723,
      9.579359361409516,
      11.795455806226109,
      13.806300360823201,
      14.906252938010724,
      17.50290448934875,
      18.51064389148872
    ],
    "17": [
      3.345741830493097,
      5.372053707517992,
      8.41504394449126,
      9.757329866071615,
      12.039862851115451,
      14.103915689764655,
      15.245267782837281,
      17.92949190562132,
      18.97283100109047
    ],
    "19": [
      3.373677763661206,
      5.4211644585556655,
      8.498843296391769,
      9.859556373525407,
      12.18019567815898,
      14.274745118190495,
      15.439811642704186,
      18.174158300766223,
      19.237857026144738
    ],
    "23": [
      3.42501641320888,
      5.511431847758445,
      8.65290918935662,
      10.047525853849052,
      12.438304138841133,
      14.589013696302288,
      15.797768005560911,
      18.62450263125686,
      19.72574867001059
    ],
    "29": [
      3.49611271839305,
      5.636481633127545,
      8.866455372796736,
      10.30813816085805,
      12.796369429316385,
      15.025191451370503,
      16.294761634980787,
      19.250254506785254,
      20.403887549490932
    ],
    "31": [
      3.517817704846422,
      5.674665629572516,
      8.931681621313956,
      10.387753084239478,
      12.905791272546978,
      15.158518882555441,
      16.446710015243013,
      19.441652653097165,
      20.611346529865344
    ],
    "37": [
      3.5792462695914935,
      5.782754406828047,
      9.11637833147499,
      10.613230668117836,
      13.215791530626518,
      15.536349825588104,
      16.877403175991574,
      19.984415488111523,
      21.199765823783082
    ],
    "41": [
      3.6162896859729017,
      5.847946945100205,
      9.227806243783874,
      10.74928100568198,
      13.402896475501421,
      15.764448627022759,
      17.137464517337918,
      20.312274687612273,
      21.55526191023452
    ],
    "43": [
      3.6343390203463173,
      5.879320238023183,
      9.280939234447317,
      10.813978772996961,
      13.491554725855337,
      15.872337966823096,
      17.261644682547512,
      20.46696091746702,
      21.722914647090462
    ],
    "47": [
      3.6681800426897553,
      5.939286423612174,
      9.38397201161925,
      10.939985151871241,
      13.665250522926243,
      16.08436751747564,
      20.085671712502716,
      20.77241018481655,
      22.103229490282644
    ],
    "53": [
      3.7162573533352656,
      6.02393160293127,
      9.528739108899003,
      11.11679965216237,
      13.908582006064563,
      16.381174249253434,
      27.222962539142912,
      21.19960287681323,
      28.33747276420719
    ]
  },
  "gap_means": [
    3.494740945809188,
    5.6341112687580726,
    8.862563188200308,
    10.303498537463783,
    12.790322758517268,
    15.018156242813225,
    17.284279414147004,
    19.24134770843275,
    20.883662338231264
  ],
  "gap_stds": [
    0.1453976216814558,
    0.2557432437771373,
    0.43679285415592567,
    0.533114927189425,
    0.7326301084088958,
    0.8926248471616538,
    3.2992289946515014,
    1.2812120072583326,
    2.566083292047987
  ],
  "gap_verdict": "The gaps show notable c-dependence (max std >= 0.5), suggesting that convergence rates for higher zeros vary with the cutoff.",
  "condition_numbers": {
    "13": {
      "kappa": 2.759596528441158e+59,
      "log10_kappa": 59.44084558993458,
      "norm_over_lam1": 2.759596528441158e+59,
      "eps_times_norm": 5.731578941264657e-150,
      "log10_eps_times_norm": -149.24172572165955,
      "eig_max": 5.731578941264656,
      "eig_min": 2.076962658197832e-59,
      "lam1": 2.076962658197832e-59,
      "dps": 150
    },
    "14": {
      "kappa": 2.731313584891015e+66,
      "log10_kappa": 66.43637156479353,
      "norm_over_lam1": 2.731313584891015e+66,
      "eps_times_norm": 5.922872564886212e-150,
      "log10_eps_times_norm": -149.22746761143506,
      "eig_max": 5.922872564886212,
      "eig_min": 2.16850697688107e-66,
      "lam1": 2.16850697688107e-66,
      "dps": 150
    },
    "17": {
      "kappa": 4.17179531960359e+80,
      "log10_kappa": 80.62032299252839,
      "norm_over_lam1": 4.17179531960359e+80,
      "eps_times_norm": 5.84501155603797e-150,
      "log10_eps_times_norm": -149.23321462586765,
      "eig_max": 5.84501155603797,
      "eig_min": 1.4010782189077702e-80,
      "lam1": 1.4010782189077702e-80,
      "dps": 150
    },
    "19": {
      "kappa": 6.868379563487929e+90,
      "log10_kappa": 90.83685428732952,
      "norm_over_lam1": 6.868379563487929e+90,
      "eps_times_norm": 6.028534070064246e-150,
      "log10_eps_times_norm": -149.2197882803442,
      "eig_max": 6.0285340700642465,
      "eig_min": 8.777229060129012e-91,
      "lam1": 8.777229060129012e-91,
      "dps": 150
    },
    "23": {
      "kappa": 1.482768983712108e+107,
      "log10_kappa": 107.17107349296073,
      "norm_over_lam1": 1.482768983712108e+107,
      "eps_times_norm": 6.200581808123013e-150,
      "log10_eps_times_norm": -149.20756755821103,
      "eig_max": 6.200581808123013,
      "eig_min": 4.181758504686194e-107,
      "lam1": 4.181758504686194e-107,
      "dps": 150
    },
    "29": {
      "kappa": 2.0991228048132055e+124,
      "log10_kappa": 124.3220378468209,
      "norm_over_lam1": 2.0991228048132055e+124,
      "eps_times_norm": 6.444475462501286e-150,
      "log10_eps_times_norm": -149.19081242555833,
      "eig_max": 6.444475462501287,
      "eig_min": 3.070080248627836e-124,
      "lam1": 3.070080248627836e-124,
      "dps": 150
    },
    "31": {
      "kappa": 8.796958360409956e+128,
      "log10_kappa": 128.94433253628281,
      "norm_over_lam1": 8.796958360409956e+128,
      "eps_times_norm": 6.342229034012604e-150,
      "log10_eps_times_norm": -149.197758078548,
      "eig_max": 6.342229034012604,
      "eig_min": 7.209570369862525e-129,
      "lam1": 7.209570369862525e-129,
      "dps": 150
    },
    "37": {
      "kappa": 2.026615523630795e+140,
      "log10_kappa": 140.30677136497155,
      "norm_over_lam1": 2.026615523630795e+140,
      "eps_times_norm": 6.562483981923267e-150,
      "log10_eps_times_norm": -149.18293174363487,
      "eig_max": 6.5624839819232665,
      "eig_min": 3.238149469104139e-140,
      "lam1": 3.238149469104139e-140,
      "dps": 150
    },
    "41": {
      "kappa": 4.730673748876105e+146,
      "log10_kappa": 146.67492299794318,
      "norm_over_lam1": 4.730673748876105e+146,
      "eps_times_norm": 6.58493600207622e-150,
      "log10_eps_times_norm": -149.18144844151925,
      "eig_max": 6.584936002076221,
      "eig_min": 1.3919657857700808e-146,
      "lam1": 1.3919657857700808e-146,
      "dps": 150
    },
    "43": {
      "kappa": 3.5247908164411874e+149,
      "log10_kappa": 149.54713334828884,
      "norm_over_lam1": 3.5247908164411874e+149,
      "eps_times_norm": 6.472463601745223e-150,
      "log10_eps_times_norm": -149.18893038316511,
      "eig_max": 6.472463601745224,
      "eig_min": 1.836268856453774e-149,
      "lam1": 1.836268856453774e-149,
      "dps": 150
    },
    "47": {
      "kappa": 2.9903107582881823e+154,
      "log10_kappa": 154.47571632330664,
      "norm_over_lam1": 2.9903107582881823e+154,
      "eps_times_norm": 6.485701553573768e-200,
      "log10_eps_times_norm": -199.18804303972382,
      "eig_max": 6.485701553573769,
      "eig_min": 2.168905534515931e-154,
      "lam1": 2.168905534515931e-154,
      "dps": 200
    },
    "53": {
      "kappa": 1.039203276422761e+161,
      "log10_kappa": 161.01670050732025,
      "norm_over_lam1": 1.039203276422761e+161,
      "eps_times_norm": 6.555981549410124e-200,
      "log10_eps_times_norm": -199.18336227734082,
      "eig_max": 6.555981549410124,
      "eig_min": 6.3086613544731235e-161,
      "lam1": 6.3086613544731235e-161,
      "dps": 200
    }
  }
}

==> anc/results_N_sweep_c23.json <==
{
  "study": "N-convergence at c=23",
  "cutoff": 23,
  "T": 400,
  "dps": 150,
  "N_values": [
    40,
    60,
    80,
    100,
    120,
    140
  ],
  "total_sweep_sec": 997.8579730987549,
  "results": [
    {
      "N": 40,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "6.6280425234109594284071511263449591973582387481128852321557945527882892618681808379248169644773855713728554496946146741128211222808511059406572062354029811e-72",
      "gamma_1_error": "1.0329688384561220731327767165356682e-67",
      "log10_gamma_1_error": -66.98591277963303,
      "gamma_1_over_lambda": "15584.82515",
      "k_eff_1e50": 37,
      "tail_max_last10": 8.872927177495729e-20,
      "timing": {
        "cache_sec": 85.98557996749878,
        "matrix_sec": 0.023566007614135742,
        "diag_sec": 0.8267803192138672,
        "zeros_sec": 0.054920196533203125,
        "total_sec": 87.08200216293335
      }
    },
    {
      "N": 60,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "2.7614241161179813223115012776517886183989503518517882023288373137426366623541828008852251243986403277837859488238577977208151450732089536820658148472464009e-88",
      "gamma_1_error": "3.0443528290061012524329434223855072e-84",
      "log10_gamma_1_error": -83.51650501589273,
      "gamma_1_over_lambda": "11024.57537",
      "k_eff_1e50": 43,
      "tail_max_last10": 2.9385240404830292e-31,
      "timing": {
        "cache_sec": 139.26113319396973,
        "matrix_sec": 0.057068824768066406,
        "diag_sec": 2.052227020263672,
        "zeros_sec": 0.03726482391357422,
        "total_sec": 142.02404594421387
      }
    },
    {
      "N": 80,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "1.1429159011818523936609139774077493610932705296626317757480083508986939446316450812968778169002422335704766164053171320369686068011265448183292941159233053e-99",
      "gamma_1_error": "1.1131975043474973829408706472530122e-95",
      "log10_gamma_1_error": -94.95342777597196,
      "gamma_1_over_lambda": "9739.977396",
      "k_eff_1e50": 45,
      "tail_max_last10": 2.4821208851786058e-40,
      "timing": {
        "cache_sec": 156.6829011440277,
        "matrix_sec": 0.09823083877563477,
        "diag_sec": 7.383825778961182,
        "zeros_sec": 0.059950828552246094,
        "total_sec": 166.37072896957397
      }
    },
    {
      "N": 100,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "4.1817585046861936368449230189813356808449400091922057911125759968116291608900380499521807016166670372831917161690426575539710487313604061817602936608960739e-107",
      "gamma_1_error": "3.8755469201566571865542234405849875e-103",
      "log10_gamma_1_error": -102.41166700086207,
      "gamma_1_over_lambda": "9267.744457",
      "k_eff_1e50": 46,
      "tail_max_last10": 1.0379009621372143e-47,
      "timing": {
        "cache_sec": 183.1474838256836,
        "matrix_sec": 0.15450716018676758,
        "diag_sec": 10.36470890045166,
        "zeros_sec": 0.05244803428649902,
        "total_sec": 196.42724609375
      }
    },
    {
      "N": 120,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "3.1365752648354775805777556301449618138071498230248726139771671471384363621511785005137232222544509047868981875440697284338224247868341558624427937783809929e-111",
      "gamma_1_error": "2.8535452726818319162760688918811294e-107",
      "log10_gamma_1_error": -106.5446152327979,
      "gamma_1_over_lambda": "9097.646419",
      "k_eff_1e50": 46,
      "tail_max_last10": 1.229044126079486e-52,
      "timing": {
        "cache_sec": 164.61232590675354,
        "matrix_sec": 0.2483220100402832,
        "diag_sec": 19.44042682647705,
        "zeros_sec": 0.05779910087585449,
        "total_sec": 189.72906804084778
      }
    },
    {
      "N": 140,
      "cutoff": 23,
      "T": 400,
      "dps": 150,
      "lambda_even": "9.0360959800143422224801839718994562764950308309450703131995819946638567219220904710232454048943730960381876102037802242625841695559392022507685139179520371e-113",
      "gamma_1_error": "8.1791103944406742260943070599479458e-109",
      "log10_gamma_1_error": -108.08729393004451,
      "gamma_1_over_lambda": "9051.597518",
      "k_eff_1e50": 46,
      "tail_max_last10": 3.847111856107981e-56,
      "timing": {
        "cache_sec": 179.5928897857666,
        "matrix_sec": 0.3067948818206787,
        "diag_sec": 28.71198010444641,
        "zeros_sec": 0.0670173168182373,
        "total_sec": 216.17562317848206
      }
    }
  ]
}

==> anc/results_c100_N100_T800_dps500_v020.json <==
{
  "tag": "c100-N100",
  "c": 100,
  "N": 100,
  "T": 800,
  "dps": 500,
  "flint_prec": 2000,
  "engine": "v020",
  "lambda_even": "1.215590053350792292242983160275670753269119889682389701168832166212876395166483252555541684746772994099467867769979886356940151222528124512638074996891902580232384012229448191583153550682990714112078841140564085859923028659847725813226518413109829097371070101946079852821463245917198122869538506836878218993363689956135242006710361373529279094363527924093214061596092186973765010025404788955517000884395663566960749518567467220855194655333741378319329155237811030885352301612657294993167245280863879761996e-191",
  "t_cache_s": 824.5102341175079,
  "t_mat_s": 0.19493889808654785,
  "t_diag_s": 11.137659311294556,
  "t_total_s": 835.842832326889,
  "n_workers": 12,
  "version": "v0.2.3-local"
}

==> anc/results_c100_N150_T800_dps1000_v020.json <==
{
  "tag": "c100-N150-dps1000",
  "c": 100,
  "N": 150,
  "T": 800,
  "dps": 1000,
  "flint_prec": 4000,
  "engine": "v020",
  "lambda_even": "0.0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000641845210995848289209971243292247603827156612160338504172967432409231547612049922695247476593190008006067614649653454756826983140619255798502228463690127058686015842302115771555079609781541108560927895814952940110809231305695638770443862387999902365666820358519780335899502961130886755143691952352742188328532780338433156656140408478851207748258707528948639033731341099584161621985510272762771777878801828651701746769981136569588139869871691605530002350503933604489429121806058665018771100948502628825165629158582894748796658544825452154304523532522454360023662191747028991833209218711421398986054160406333055515869771904367030814688690039981524759187217135338234096912611079822458099370801830474932404672386906410429208273678198960332060271842448438643364982780316704150962844877299656954020135679419850008073917096441872078098454317820323283031772001193936327967356302673760966839159973352714687756751172287772718081483952185988314285918314714271954169129508177385270319093913407936347329201853750902814",
  "t_cache_s": 6600.669214963913,
  "t_mat_s": 0.4981980323791504,
  "t_diag_s": 65.69921112060547,
  "t_total_s": 6666.866624116898,
  "n_workers": 12,
  "version": "v0.2.3-local"
}

==> anc/results_c100_N150_T800_dps500_v020.json <==
{
  "tag": "blind-c100-dps500",
  "c": 100,
  "N": 150,
  "T": 800,
  "dps": 500,
  "flint_prec": 2000,
  "engine": "v020",
  "lambda_even": "6.41845210995848289209971224221614068486731167108e-248",
  "t_cache_s": 1219.415738105774,
  "t_mat_s": 0.44176793098449707,
  "t_diag_s": 39.59058904647827,
  "t_total_s": 1259.4480950832367,
  "n_workers": 12,
  "version": "v0.2.3-local",
  "notes": "lambda_even here is the smallest-positive eigenvalue of the even-sector Galerkin matrix, i.e. the physical CvS ground-state value. At c=100, N=150 computed at the finite archimedean integration cutoff T=800, the matrix additionally carries 5 negative-sign eigenvalues at log10|e| in {-40.66, -59.75, -96.75, -165.15, -223.69}; these reproduce identically across dps=500 and dps=1000 (see results_c100_N150_T800_dps1000_v020.json) but vanish once T is increased. They are a finite archimedean-cutoff artifact, not a feature of the operator and not the physical ground state; cutoff-free the c=100 even sector is non-negative. See ERRATA.md (correction posted 2026-06-26)."
}

==> anc/results_c100_N200_T800_dps500_v020.json <==
{
  "tag": "c100-N200",
  "c": 100,
  "N": 200,
  "T": 800,
  "dps": 500,
  "flint_prec": 2000,
  "engine": "v020",
  "lambda_even": "4.87184594865199125333911117786854382842068489484183264463056610719240281664186542052489394319555216454078881946974072358882078500194223252191640531008872049399126531716319313928793039514492252471389872062748148663329521482869658874627110786602096542967111368878243717256077916467873864608627860516394481350102579997210207767042136996170486611040089686249359403256774418581021417292902723252692819747952892511217456313043479990654660692160550756186379778139056234760869030961840369188238079973464220883538e-295",
  "t_cache_s": 1605.2043070793152,
  "t_mat_s": 0.8000741004943848,
  "t_diag_s": 98.92792201042175,
  "t_total_s": 1704.9323031902313,
  "n_workers": 12,
  "version": "v0.2.3-local"
}

==> anc/results_c100_N250_T800_dps500_v020.json <==
{
  "tag": "c100-N250-dps500",
  "c": 100,
  "N": 250,
  "T": 800,
  "dps": 500,
  "flint_prec": 2000,
  "engine": "v020",
  "lambda_even": "2.076903295117432581125257009088665140299425656520826504562794769050889598036051386281718771121616230857675963298772945053256929163272933980794188306716190669056734191849775135556637428342225990708205127695772123664204938633241279194674094293908695224568508693736790271221030856588791496279677859127383824169729521703791070352100361304115449936827820740676857298106882444537439774162120609315730622390510340075031933099708611657567570084841034103624169192724611033380582994436553464692035539570962534894327e-334",
  "t_cache_s": 2078.4017429351807,
  "t_mat_s": 1.2469820976257324,
  "t_diag_s": 210.11261415481567,
  "t_total_s": 2289.761339187622,
  "n_workers": 12,
  "version": "v0.2.3-local"
}

==> anc/results_c67_N150_T800_dps500_v020.json <==
{
  "tag": "c67-N150-dps500",
  "c": 67,
  "N": 150,
  "T": 800,
  "dps": 500,
  "flint_prec": 2000,
  "engine": "v020",
  "lambda_even": "5.328590093775994627630878782568400197974702556363316564865880991566633905249337540865696963613851344764476694719763034515843468787691558842081490490660267849561277678795428986449545170502729239932946280819750901036439371249736270223695920710558730944327804371602287555630503327231205204995634155709840414025979025454184755504995819491739813369294958212297330964917033112203941448406522382701127821765451603918525807810721256109173735260852163096892367257672892046393518069865330867257775692649541831560984e-219",
  "t_cache_s": 1530.2360050678253,
  "t_mat_s": 0.45423221588134766,
  "t_diag_s": 45.642032861709595,
  "t_total_s": 1576.3322701454163,
  "n_workers": 12,
  "version": "v0.2.3-local"
}

==> anc/results_rmt_analysis.json <==
{
  "13": {
    "cutoff": 13,
    "n_bulk": 100,
    "mean_spacing_raw": 0.057894736780451074,
    "brody_beta": 0.0,
    "ks_poisson": 0.1254,
    "ks_goe": 0.2525,
    "ks_gue": 0.2101,
    "best_fit": "Poisson",
    "sigma2_at_L4": 1.872701948717949
  },
  "14": {
    "cutoff": 14,
    "n_bulk": 100,
    "mean_spacing_raw": 0.05982699560491123,
    "brody_beta": 0.0,
    "ks_poisson": 0.0814,
    "ks_goe": 0.2136,
    "ks_gue": 0.2354,
    "best_fit": "Poisson",
    "sigma2_at_L4": 2.036208307692308
  },
  "23": {
    "cutoff": 23,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06263213947599001,
    "brody_beta": 0.0,
    "ks_poisson": 0.1079,
    "ks_goe": 0.1736,
    "ks_gue": 0.2315,
    "best_fit": "Poisson",
    "sigma2_at_L4": 3.1864252307692307
  },
  "29": {
    "cutoff": 29,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06509571174243724,
    "brody_beta": 0.0,
    "ks_poisson": 0.0618,
    "ks_goe": 0.1639,
    "ks_gue": 0.2706,
    "best_fit": "Poisson",
    "sigma2_at_L4": 3.066005230769231
  },
  "31": {
    "cutoff": 31,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06406291953548085,
    "brody_beta": 0.0,
    "ks_poisson": 0.089,
    "ks_goe": 0.1711,
    "ks_gue": 0.2547,
    "best_fit": "Poisson",
    "sigma2_at_L4": 3.105580923076923
  },
  "37": {
    "cutoff": 37,
    "n_bulk": 100,
    "mean_spacing_raw": 0.0662877169891239,
    "brody_beta": 0.0,
    "ks_poisson": 0.1057,
    "ks_goe": 0.1446,
    "ks_gue": 0.305,
    "best_fit": "Poisson",
    "sigma2_at_L4": 3.834037846153846
  },
  "41": {
    "cutoff": 41,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06651450507147698,
    "brody_beta": 0.0,
    "ks_poisson": 0.1163,
    "ks_goe": 0.1481,
    "ks_gue": 0.2567,
    "best_fit": "Poisson",
    "sigma2_at_L4": 4.038646666666667
  },
  "43": {
    "cutoff": 43,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06537842021964872,
    "brody_beta": 0.0,
    "ks_poisson": 0.1084,
    "ks_goe": 0.1257,
    "ks_gue": 0.3259,
    "best_fit": "Poisson",
    "sigma2_at_L4": 4.267959487179487
  },
  "47": {
    "cutoff": 47,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06551213690478554,
    "brody_beta": 0.0,
    "ks_poisson": 0.1172,
    "ks_goe": 0.149,
    "ks_gue": 0.2644,
    "best_fit": "Poisson",
    "sigma2_at_L4": 4.011223692307692
  },
  "53": {
    "cutoff": 53,
    "n_bulk": 100,
    "mean_spacing_raw": 0.06622203585262751,
    "brody_beta": 0.0,
    "ks_poisson": 0.1523,
    "ks_goe": 0.1616,
    "ks_gue": 0.263,
    "best_fit": "Poisson",
    "sigma2_at_L4": 4.161828820512821
  }
}

==> anc/richardson_n_extrapolation.json <==
{
  "N_sweep_data": {
    "N": [
      100,
      150,
      200
    ],
    "log10_lam": [
      -190.92,
      -247.19,
      -294.31
    ]
  },
  "model_exponential": {
    "intercept": -89.05499999999972,
    "slope": -1.0339000000000014,
    "prediction_N_infinity": "-infinity (lambda -> 0)"
  },
  "model_power": {
    "intercept": 494.00400113510625,
    "slope": -148.47886303319135
  },
  "model_1_over_N": {
    "intercept": -389.5635714285715,
    "slope": 20135.571428571446,
    "log10_lambda_infinity_extrapolated": -389.5635714285715
  },
  "aitken": -536.96512568306,
  "first_differences": [
    -56.27000000000001,
    -47.120000000000005
  ],
  "second_difference": 9.150000000000006,
  "model_stretched_exp": {
    "alpha": 0.6252008798626855,
    "beta": 10.741422800866712
  },
  "interpretation": {
    "exponential_supports_lambda_infinity_zero": true,
    "alpha_positive_supports_lambda_infinity_zero": true,
    "overall": "the data at c=100 N\u2208{100,150,200} is consistent with \u03bb_\u221e(c=100) = 0 in the continuum limit, with \u03bb_N decreasing exponentially (or stretched-exponentially) in N. This would be consistent with RH via Weil positivity criterion on the continuum CvS operator."
  }
}
